SFT Action for Separated D-branes

We present an action for Cubic String Field Theory with one embedding coordinate treated separately. We truncate the action at level (3,9), but unlike many other works we do not impose twist symmetry. We also allow arbitrary zero-modes for the direction considered special. Our action provides a starting point for the study of numerous configurations of D-branes.

==> anc/osft-couplings.txt <==
A[t,t]:=1/2*d^2-1;
A[t,x]:=0;
A[t,h]:=0;
A[t,u]:=0;
A[t,v]:=0;
A[t,w]:=0;
A[t,f]:=0;
A[t,o]:=0;
A[t,otilde]:=0;
A[t,p]:=0;
A[t,q]:=0;
A[t,r]:=0;
A[t,s]:=0;
A[t,y]:=0;
A[t,z]:=0;
A[x,x]:=1/2*d^2;
A[x,h]:=0;
A[x,u]:=0;
A[x,v]:=0;
A[x,w]:=0;
A[x,f]:=0;
A[x,o]:=0;
A[x,otilde]:=0;
A[x,p]:=0;
A[x,q]:=0;
A[x,r]:=0;
A[x,s]:=0;
A[x,y]:=0;
A[x,z]:=0;
A[h,h]:=-2;
A[h,u]:=0;
A[h,v]:=0;
A[h,w]:=0;
A[h,f]:=0;
A[h,o]:=0;
A[h,otilde]:=0;
A[h,p]:=0;
A[h,q]:=0;
A[h,r]:=0;
A[h,s]:=0;
A[h,y]:=0;
A[h,z]:=0;
A[u,u]:=-1-1/2*d^2;
A[u,v]:=0;
A[u,w]:=0;
A[u,f]:=0;
A[u,o]:=0;
A[u,otilde]:=0;
A[u,p]:=0;
A[u,q]:=0;
A[u,r]:=0;
A[u,s]:=0;
A[u,y]:=0;
A[u,z]:=0;
A[v,v]:=25/2+25/4*d^2;
A[v,w]:=0;
A[v,f]:=0;
A[v,o]:=0;
A[v,otilde]:=0;
A[v,p]:=0;
A[v,q]:=0;
A[v,r]:=0;
A[v,s]:=0;
A[v,y]:=0;
A[v,z]:=0;
A[w,w]:=1/4*(4*d^2+1)*(d^2+2);
A[w,f]:=3/2*d*(d^2+2);
A[w,o]:=0;
A[w,otilde]:=0;
A[w,p]:=0;
A[w,q]:=0;
A[w,r]:=0;
A[w,s]:=0;
A[w,y]:=0;
A[w,z]:=0;
A[f,f]:=-(d^2+2)*(d^2+1);
A[f,o]:=0;
A[f,otilde]:=0;
A[f,p]:=0;
A[f,q]:=0;
A[f,r]:=0;
A[f,s]:=0;
A[f,y]:=0;
A[f,z]:=0;
A[o,o]:=8+2*d^2;
A[o,otilde]:=0;
A[o,p]:=0;
A[o,q]:=0;
A[o,r]:=0;
A[o,s]:=0;
A[o,y]:=0;
A[o,z]:=0;
A[otilde,otilde]:=-8-2*d^2;
A[otilde,p]:=0;
A[otilde,q]:=0;
A[otilde,r]:=0;
A[otilde,s]:=0;
A[otilde,y]:=0;
A[otilde,z]:=0;
A[p,p]:=-100-25*d^2;
A[p,q]:=0;
A[p,r]:=0;
A[p,s]:=0;
A[p,y]:=0;
A[p,z]:=0;
A[q,q]:=-1/2*(3*d^2+2)*(4+d^2);
A[q,r]:=0;
A[q,s]:=0;
A[q,y]:=-5/2*d*(4+d^2);
A[q,z]:=-6*d*(4+d^2);
A[r,r]:=-2-1/2*d^2;
A[r,s]:=0;
A[r,y]:=0;
A[r,z]:=0;
A[s,s]:=25/4*d^2+25;
A[s,y]:=0;
A[s,z]:=0;
A[y,y]:=1/4*(4+d^2)*(4*d^2+9);
A[y,z]:=3/2*(3*d^2+2)*(4+d^2);
A[z,z]:=3*(4+d^2)*(d^2+2)*(d^2+1);
B[t,t,t]:=27/64*3^(1/2);
B[t,t,x]:=9/32*d[1]-9/32*d[2];
B[t,t,h]:=0;
B[t,t,u]:=11/64*3^(1/2);
B[t,t,v]:=-125/128*3^(1/2);
B[t,t,w]:=1/128*3^(1/2)*(4*d[1]^2-8*d[1]*d[2]+4*d[2]^2+4*d[3]*d[1]+4*d[3]*d[2]-8*d[3]^2-5);
B[t,t,f]:=1/64*3^(1/2)*(2*d[2]+4*d[3]*d[1]^2-8*d[3]*d[2]*d[1]+4*d[3]*d[2]^2-9*d[3]+2*d[1]);
B[t,t,o]:=0;
B[t,t,otilde]:=0;
B[t,t,p]:=0;
B[t,t,q]:=1/96*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[t,t,r]:=11/96*d[1]-11/96*d[2];
B[t,t,s]:=-125/192*d[1]+125/192*d[2];
B[t,t,y]:=1/192*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[t,t,z]:=1/96*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[t,x,x]:=-1/16*3^(1/2)*(-4-d[1]*d[2]+d[1]^2-d[3]*d[1]+d[3]*d[2]);
B[t,x,h]:=0;
B[t,x,u]:=-11/96*d[1]+11/96*d[3];
B[t,x,v]:=125/192*d[1]-125/192*d[3];
B[t,x,w]:=-1/48*d[1]^3-1/6*d[2]-1/16*d[3]*d[2]*d[1]-1/24*d[3]^3+1/48*d[3]^2*d[2]+1/48*d[3]*d[2]^2+1/24*d[1]^2*d[2]+1/16*d[3]^2*d[1]+37/192*d[1]+59/192*d[3]-1/48*d[1]*d[2]^2;
B[t,x,f]:=-1/24*d[3]*d[1]^3-1/12*d[3]^2*d[2]*d[1]-1/24*d[3]*d[1]*d[2]^2-1/48*d[1]*d[2]+1/24*d[3]^2*d[2]^2-5/16*d[3]*d[2]+1/24*d[3]^2*d[1]^2-1/48*d[1]^2-3/32*d[3]^2+43/96*d[3]*d[1]+1/12*d[3]*d[2]*d[1]^2+1/3;
B[t,x,o]:=0;
B[t,x,otilde]:=0;
B[t,x,p]:=0;
B[t,x,q]:=-1/432*3^(1/2)*(-17*d[3]*d[1]^2+15*d[3]*d[2]*d[1]-15*d[3]^2*d[2]+28*d[3]+2*d[1]^3+15*d[3]^2*d[1]+2*d[3]*d[2]^2-2*d[1]*d[2]^2+24*d[2]-40*d[1]);
B[t,x,r]:=-11/432*3^(1/2)*(-4-d[1]*d[2]+d[1]^2-d[3]*d[1]+d[3]*d[2]);
B[t,x,s]:=125/864*3^(1/2)*(-4-d[1]*d[2]+d[1]^2-d[3]*d[1]+d[3]*d[2]);
B[t,x,y]:=-1/864*3^(1/2)*(-4*d[1]*d[2]^3+84-8*d[3]^3*d[2]+8*d[3]^3*d[1]+133*d[1]*d[2]+8*d[3]^2*d[2]*d[1]+12*d[1]^2*d[2]^2-12*d[3]^2*d[1]^2-12*d[2]*d[1]^3+4*d[3]^2*d[2]^2+4*d[1]^4+4*d[3]*d[2]^3+32*d[3]^2-85*d[1]^2-48*d[2]^2+12*d[3]*d[2]*d[1]^2-43*d[3]*d[1]+11*d[3]*d[2]-16*d[3]*d[1]*d[2]^2);
B[t,x,z]:=-1/432*3^(1/2)*(-4*d[3]^3*d[1]^3+24+12*d[3]^3*d[2]*d[1]^2-27*d[3]^3*d[2]+27*d[3]^3*d[1]+22*d[1]*d[2]+123*d[3]^2*d[2]*d[1]-81*d[3]^2*d[1]^2-42*d[3]^2*d[2]^2-4*d[3]^2*d[2]^3*d[1]+108*d[3]^2-22*d[1]^2-12*d[3]^3*d[2]^2*d[1]+4*d[3]^3*d[2]^3-98*d[3]*d[1]+50*d[3]*d[2]+4*d[3]^2*d[1]^4+6*d[3]*d[1]^3-6*d[3]*d[1]*d[2]^2-12*d[3]^2*d[2]*d[1]^3+12*d[1]^2*d[2]^2*d[3]^2);
B[t,h,h]:=1/4*3^(1/2);
B[t,h,u]:=1/6;
B[t,h,v]:=0;
B[t,h,w]:=0;
B[t,h,f]:=0;
B[t,h,o]:=-2/9*3^(1/2);
B[t,h,otilde]:=4/27*3^(1/2);
B[t,h,p]:=0;
B[t,h,q]:=0;
B[t,h,r]:=1/27*3^(1/2)*(d[1]-d[2]);
B[t,h,s]:=0;
B[t,h,y]:=0;
B[t,h,z]:=0;
B[t,u,u]:=19/576*3^(1/2);
B[t,u,v]:=-1375/3456*3^(1/2);
B[t,u,w]:=11/3456*3^(1/2)*(4*d[1]^2-8*d[1]*d[2]+4*d[2]^2+4*d[3]*d[1]+4*d[3]*d[2]-8*d[3]^2-5);
B[t,u,f]:=11/1728*3^(1/2)*(2*d[2]+4*d[3]*d[1]^2-8*d[3]*d[2]*d[1]+4*d[3]*d[2]^2-9*d[3]+2*d[1]);
B[t,u,o]:=20/81;
B[t,u,otilde]:=0;
B[t,u,p]:=0;
B[t,u,q]:=11/2592*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[t,u,r]:=19/864*d[1]-19/864*d[2];
B[t,u,s]:=-1375/5184*d[1]+1375/5184*d[2];
B[t,u,y]:=11/5184*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[t,u,z]:=11/2592*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[t,v,v]:=9475/2304*3^(1/2);
B[t,v,w]:=-125/6912*3^(1/2)*(4*d[1]^2-8*d[1]*d[2]+4*d[2]^2+4*d[3]*d[1]+4*d[3]*d[2]-8*d[3]^2-5);
B[t,v,f]:=-125/3456*3^(1/2)*(2*d[2]+4*d[3]*d[1]^2-8*d[3]*d[2]*d[1]+4*d[3]*d[2]^2-9*d[3]+2*d[1]);
B[t,v,o]:=0;
B[t,v,otilde]:=0;
B[t,v,p]:=400/81;
B[t,v,q]:=-125/5184*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[t,v,r]:=-1375/5184*d[1]+1375/5184*d[2];
B[t,v,s]:=9475/3456*d[1]-9475/3456*d[2];
B[t,v,y]:=-125/10368*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[t,v,z]:=-125/5184*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[t,w,w]:=1/6912*3^(1/2)*(80*d[1]*d[2]^3+537-16*d[3]^3*d[2]+80*d[3]^3*d[1]-236*d[1]*d[2]-80*d[3]^2*d[2]*d[1]-48*d[1]^2*d[2]^2-48*d[3]^2*d[1]^2-16*d[2]*d[1]^3+96*d[3]^2*d[2]^2+16*d[1]^4-16*d[3]*d[2]^3+532*d[3]^2-296*d[1]^2+532*d[2]^2+112*d[3]*d[2]*d[1]^2-32*d[2]^4-32*d[3]^4-236*d[3]*d[1]-3368*d[3]*d[2]-16*d[3]*d[1]^3-80*d[3]*d[1]*d[2]^2);
B[t,w,f]:=1/3456*3^(1/2)*(16*d[1]^2*d[2]+336*d[3]^2*d[1]+8*d[1]^3-36*d[3]^3-284*d[3]^2*d[2]-266*d[1]-1546*d[2]-8*d[1]*d[2]^2+813*d[3]-328*d[3]*d[1]^2+572*d[3]*d[2]^2-260*d[3]*d[2]*d[1]+80*d[3]^2*d[2]*d[1]^2-16*d[3]*d[2]*d[1]^3+80*d[3]*d[2]^3*d[1]-48*d[3]*d[2]^2*d[1]^2+16*d[3]^3*d[2]^2+16*d[3]^3*d[1]^2+16*d[3]^2*d[2]^3-32*d[3]^2*d[1]^3-16*d[2]^3-32*d[3]*d[2]^4+16*d[3]*d[1]^4-64*d[3]^2*d[1]*d[2]^2-32*d[3]^3*d[2]*d[1]);
B[t,w,o]:=0;
B[t,w,otilde]:=0;
B[t,w,p]:=0;
B[t,w,q]:=1/648*d[2]*d[1]^3-55/864*d[1]^2+709/2592*d[2]^2-7/162*d[3]^2+5/432*d[3]^3*d[2]+49/1296*d[3]*d[1]*d[2]^2+619/5184*d[3]*d[1]-2891/5184*d[3]*d[2]+2/81*d[3]^2*d[1]^2-19/1296*d[3]*d[1]^3-23/81*d[1]*d[2]+13/1296*d[3]^2*d[2]^2-5/432*d[3]^3*d[1]-1/216*d[1]^2*d[2]^2+1/648*d[3]*d[2]*d[1]^2-5/144*d[3]^2*d[2]*d[1]+1/324*d[2]^4+1/648*d[1]^4-1/648*d[1]*d[2]^3-2/81*d[3]*d[2]^3+16/81;
B[t,w,r]:=-11/648*d[3]*d[1]^2+11/1296*d[1]^3-11/432*d[1]*d[2]^2+11/432*d[3]*d[2]*d[1]-407/5184*d[1]-11/1296*d[3]^2*d[2]+11/648*d[2]^3+11/162*d[3]+11/1296*d[3]^2*d[1]-649/5184*d[2]-11/1296*d[3]*d[2]^2;
B[t,w,s]:=4625/10368*d[1]+7375/10368*d[2]-125/324*d[3]-125/864*d[3]*d[2]*d[1]-125/2592*d[3]^2*d[1]+125/2592*d[3]^2*d[2]+125/2592*d[3]*d[2]^2+125/1296*d[3]*d[1]^2+125/864*d[1]*d[2]^2-125/2592*d[1]^3-125/1296*d[2]^3;
B[t,w,y]:=5/864*d[1]^2*d[2]+197/2592*d[3]^2*d[1]-23/432*d[1]^3-2/81*d[3]^3+59/2592*d[3]^2*d[2]+2393/10368*d[1]-6521/10368*d[2]+4/27*d[1]*d[2]^2+43/324*d[3]+5/2592*d[3]*d[1]^2+421/1296*d[3]*d[2]^2-1039/2592*d[3]*d[2]*d[1]-1/324*d[3]^2*d[2]*d[1]^2+1/81*d[3]*d[2]*d[1]^3+1/162*d[3]*d[2]^3*d[1]-1/54*d[3]*d[2]^2*d[1]^2+1/648*d[3]^3*d[2]^2+5/648*d[3]^3*d[1]^2-1/108*d[3]^2*d[2]^3-1/216*d[3]^2*d[1]^3-29/288*d[2]^3+1/648*d[3]*d[2]^4-1/648*d[3]*d[1]^4+11/648*d[3]^2*d[1]*d[2]^2+1/81*d[1]^2*d[2]^3-7/648*d[1]*d[2]^4-1/324*d[1]^4*d[2]-1/324*d[2]^2*d[1]^3-1/324*d[3]^4*d[1]+1/324*d[3]^4*d[2]+1/324*d[2]^5+1/648*d[1]^5-1/108*d[3]^3*d[2]*d[1];
B[t,w,z]:=-1/162*d[3]^2*d[2]^2*d[1]^3+2/81*d[3]^2*d[2]^3*d[1]^2+7/324*d[3]^3*d[2]*d[1]^3+1/108*d[3]^4*d[2]^2*d[1]-7/324*d[3]^2*d[1]*d[2]^4-1/162*d[3]^2*d[1]^4*d[2]+3407/5184*d[3]^2*d[1]-11/648*d[1]^3-1/6*d[3]^3-1/108*d[3]^4*d[2]*d[1]^2+5/324*d[3]^3*d[2]^3*d[1]-431/5184*d[3]^2*d[2]+151/2592*d[1]-2935/2592*d[2]+11/216*d[1]*d[2]^2+5/9*d[3]-407/2592*d[3]*d[1]^2+2171/2592*d[3]*d[2]^2-65/72*d[3]*d[2]*d[1]+1/324*d[3]^4*d[1]^3-1/324*d[3]^3*d[2]^4-1/324*d[3]^4*d[2]^3-1/162*d[3]^3*d[1]^4+7/432*d[3]^2*d[2]*d[1]^2+1/216*d[3]*d[2]*d[1]^3-1/216*d[3]*d[2]^3*d[1]-1/72*d[3]*d[2]^2*d[1]^2+13/144*d[3]^3*d[2]^2+13/108*d[3]^3*d[1]^2-247/1296*d[3]^2*d[2]^3-35/324*d[3]^2*d[1]^3-11/324*d[2]^3+1/108*d[3]*d[2]^4+1/216*d[3]*d[1]^4+61/216*d[3]^2*d[1]*d[2]^2-1/48*d[3]^4*d[1]+1/48*d[3]^4*d[2]+1/162*d[3]^2*d[2]^5+1/324*d[3]^2*d[1]^5-91/432*d[3]^3*d[2]*d[1]-1/36*d[3]^3*d[2]^2*d[1]^2;
B[t,f,f]:=1/1728*3^(1/2)*(-768+8*d[3]*d[1]^3+320*d[3]^2*d[2]*d[1]+64*d[1]^2*d[2]^2*d[3]^2-32*d[3]^3*d[2]^2*d[1]+16*d[3]^3*d[2]*d[1]^2+16*d[3]*d[2]*d[1]^4-32*d[3]^2*d[2]^3*d[1]-32*d[3]^2*d[2]*d[1]^3-32*d[3]*d[2]^2*d[1]^3+16*d[3]*d[2]^3*d[1]^2-360*d[3]*d[2]*d[1]^2+320*d[3]*d[1]*d[2]^2+8*d[3]^2*d[1]^2+1109*d[3]*d[2]-270*d[3]*d[1]-240*d[3]^2*d[2]^2-18*d[2]^2+4*d[1]^2+8*d[1]^2*d[2]^2-270*d[1]*d[2]+16*d[3]^3*d[2]^3-36*d[3]*d[2]^3-18*d[3]^2+8*d[2]*d[1]^3-36*d[3]^3*d[2]);
B[t,f,o]:=0;
B[t,f,otilde]:=0;
B[t,f,p]:=0;
B[t,f,q]:=-26/81*d[1]+2/3*d[2]-41/81*d[3]+5/216*d[3]*d[2]^2*d[1]^2+709/2592*d[3]*d[2]*d[1]+1/162*d[3]*d[2]^3*d[1]-1/324*d[3]^2*d[2]^3-1/324*d[1]^2*d[2]^3+5/216*d[3]^3*d[2]^2-5/216*d[3]^3*d[2]*d[1]-19/648*d[3]*d[2]*d[1]^3-5/432*d[3]^2*d[1]-97/1296*d[3]^2*d[2]-331/2592*d[3]*d[2]^2-13/1296*d[3]*d[1]^2+47/648*d[1]*d[2]^2+1/648*d[1]^3+1/324*d[1]^4*d[2]-169/1296*d[1]^2*d[2]+4/81*d[3]^2*d[2]*d[1]^2+1/144*d[2]^3-5/108*d[3]^2*d[1]*d[2]^2;
B[t,f,r]:=11/648*d[2]*d[1]^3-11/648*d[1]^2*d[2]^2-11/648*d[3]^2*d[2]^2+11/288*d[2]^2+11/324*d[3]*d[1]*d[2]^2+11/1296*d[1]^2-11/324*d[3]*d[2]*d[1]^2-11/81-473/2592*d[1]*d[2]+55/432*d[3]*d[2]+11/648*d[3]^2*d[2]*d[1]+11/1296*d[3]*d[1];
B[t,f,s]:=-125/1296*d[2]*d[1]^3-125/2592*d[1]^2-125/576*d[2]^2-125/648*d[3]*d[1]*d[2]^2-125/2592*d[3]*d[1]-625/864*d[3]*d[2]+5375/5184*d[1]*d[2]+125/1296*d[3]^2*d[2]^2+125/1296*d[1]^2*d[2]^2+125/648*d[3]*d[2]*d[1]^2-125/1296*d[3]^2*d[2]*d[1]+125/162;
B[t,f,y]:=1/324*d[3]*d[1]^3+209/1296*d[3]^2*d[2]*d[1]-1/324*d[1]^2*d[2]^2*d[3]^2-1/81*d[3]^3*d[2]^2*d[1]+5/324*d[3]^3*d[2]*d[1]^2-1/324*d[3]*d[2]*d[1]^4+5/324*d[3]^2*d[2]^3*d[1]-1/108*d[3]^2*d[2]*d[1]^3+1/54*d[3]*d[2]^2*d[1]^3-7/324*d[3]*d[2]^3*d[1]^2-5/1296*d[3]*d[2]*d[1]^2-83/648*d[3]*d[1]*d[2]^2-1/648*d[3]^2*d[1]^2+1429/2592*d[3]*d[2]-869/2592*d[3]*d[1]-79/1296*d[3]^2*d[2]^2-1/162*d[3]^4*d[2]*d[1]+1/162*d[3]*d[1]*d[2]^4-751/1728*d[2]^2-229/2592*d[1]^2+1/648*d[1]^4+1/144*d[2]^4+131/648*d[1]^2*d[2]^2+3383/5184*d[1]*d[2]-25/54-1/324*d[3]^3*d[2]^3+103/1296*d[3]*d[2]^3+4/81*d[3]^2+1/108*d[2]^3*d[1]^3-1/324*d[3]^3*d[1]-125/1296*d[1]*d[2]^3+1/324*d[2]*d[1]^5-1/108*d[1]^4*d[2]^2+1/162*d[3]^4*d[2]^2-1/324*d[3]^2*d[2]^4-1/324*d[1]^2*d[2]^4-37/324*d[2]*d[1]^3-5/108*d[3]^3*d[2];
B[t,f,z]:=1/216*d[3]*d[1]^3+4337/2592*d[3]^2*d[2]*d[1]+7/18*d[1]^2*d[2]^2*d[3]^2-10/27*d[3]^3*d[2]^2*d[1]+25/108*d[3]^3*d[2]*d[1]^2+1/108*d[3]*d[2]*d[1]^4-113/648*d[3]^2*d[2]^3*d[1]-25/108*d[3]^2*d[2]*d[1]^3-1/108*d[3]*d[2]^3*d[1]^2-419/1296*d[3]*d[2]*d[1]^2+97/648*d[3]*d[1]*d[2]^2-71/432*d[3]^2*d[1]^2+1259/648*d[3]*d[2]-635/648*d[3]*d[1]-2663/2592*d[3]^2*d[2]^2-1/24*d[3]^4*d[2]*d[1]-11/144*d[2]^2-11/648*d[1]^2+1/54*d[3]^2*d[2]^3*d[1]^3-1/54*d[3]^4*d[2]^2*d[1]^2+1/81*d[3]^3*d[2]^4*d[1]+1/54*d[3]^4*d[2]^3*d[1]+1/27*d[3]^3*d[2]^2*d[1]^3-1/27*d[3]^3*d[2]^3*d[1]^2+11/324*d[1]^2*d[2]^2+1/162*d[3]^4*d[2]*d[1]^3+1/162*d[3]^2*d[2]*d[1]^5-1/162*d[3]^2*d[2]^4*d[1]^2-1/81*d[3]^3*d[2]*d[1]^4-1/54*d[3]^2*d[1]^4*d[2]^2+217/1296*d[1]*d[2]+11/81*d[3]^3*d[2]^3+1/48*d[3]*d[2]^3+1/3*d[3]^2-10/9+1/324*d[3]^3*d[1]^3+1/324*d[3]^2*d[1]^4-1/162*d[3]^4*d[2]^4-1/48*d[3]^3*d[1]+1/24*d[3]^4*d[2]^2+1/72*d[3]^2*d[2]^4-11/324*d[2]*d[1]^3-5/16*d[3]^3*d[2];
B[t,o,o]:=368/729*3^(1/2);
B[t,o,otilde]:=0;
B[t,o,p]:=0;
B[t,o,q]:=0;
B[t,o,r]:=-40/729*3^(1/2)*(d[1]-d[2]);
B[t,o,s]:=0;
B[t,o,y]:=0;
B[t,o,z]:=0;
B[t,otilde,otilde]:=32/729*3^(1/2);
B[t,otilde,p]:=0;
B[t,otilde,q]:=0;
B[t,otilde,r]:=0;
B[t,otilde,s]:=0;
B[t,otilde,y]:=0;
B[t,otilde,z]:=0;
B[t,p,p]:=-6400/729*3^(1/2);
B[t,p,q]:=0;
B[t,p,r]:=0;
B[t,p,s]:=-800/729*3^(1/2)*(d[1]-d[2]);
B[t,p,y]:=0;
B[t,p,z]:=0;
B[t,q,q]:=-1/11664*3^(1/2)*(30*d[1]*d[2]^3+4096-30*d[3]^3*d[2]+30*d[3]^3*d[1]-504*d[1]*d[2]-225*d[3]^2*d[2]*d[1]-4*d[1]^2*d[2]^2-4*d[3]^2*d[1]^2-30*d[2]*d[1]^3+229*d[3]^2*d[2]^2+4*d[1]^4-30*d[3]*d[2]^3+1368*d[3]^2-912*d[1]^2+1368*d[2]^2+285*d[3]*d[2]*d[1]^2-504*d[3]*d[1]-8532*d[3]*d[2]-30*d[3]*d[1]^3-225*d[3]*d[1]*d[2]^2);
B[t,q,r]:=-11/11664*3^(1/2)*(28*d[2]+15*d[3]*d[2]*d[1]+2*d[1]^3-15*d[3]*d[2]^2+24*d[3]-17*d[1]^2*d[2]+2*d[3]^2*d[2]-2*d[3]^2*d[1]-40*d[1]+15*d[1]*d[2]^2);
B[t,q,s]:=125/23328*3^(1/2)*(28*d[2]+15*d[3]*d[2]*d[1]+2*d[1]^3-15*d[3]*d[2]^2+24*d[3]-17*d[1]^2*d[2]+2*d[3]^2*d[2]-2*d[3]^2*d[1]-40*d[1]+15*d[1]*d[2]^2);
B[t,q,y]:=-1/23328*3^(1/2)*(1925*d[1]^2*d[2]-84*d[1]^4*d[2]-188*d[1]^2*d[2]^3+204*d[2]^2*d[1]^3+60*d[1]*d[2]^4+8*d[1]^5+1898*d[3]^2*d[1]-554*d[1]^3-192*d[3]^3-1610*d[3]^2*d[2]+840*d[1]-19020*d[2]-1707*d[1]*d[2]^2+10760*d[3]-1536*d[3]*d[1]^2+3579*d[3]*d[2]^2-2139*d[3]*d[2]*d[1]+220*d[3]^2*d[2]*d[1]^2+240*d[3]*d[2]^3*d[1]-188*d[3]*d[2]^2*d[1]^2+128*d[3]^3*d[2]^2-8*d[3]^3*d[1]^2-52*d[3]^2*d[2]^3-24*d[3]^2*d[1]^3+336*d[2]^3-60*d[3]*d[2]^4+8*d[3]*d[1]^4-144*d[3]^2*d[1]*d[2]^2+16*d[3]^4*d[1]-16*d[3]^4*d[2]-120*d[3]^3*d[2]*d[1]);
B[t,q,z]:=-1/11664*3^(1/2)*(374*d[1]^2*d[2]+204*d[3]^2*d[2]^2*d[1]^3-188*d[3]^2*d[2]^3*d[1]^2+60*d[3]^3*d[2]*d[1]^3-24*d[3]^4*d[2]^2*d[1]+60*d[3]^2*d[1]*d[2]^4-84*d[3]^2*d[1]^4*d[2]+6452*d[3]^2*d[1]-44*d[1]^3-648*d[3]^3+24*d[3]^4*d[2]*d[1]^2+180*d[3]^3*d[2]^3*d[1]-5840*d[3]^2*d[2]-2832*d[1]-15528*d[2]-330*d[1]*d[2]^2+15216*d[3]-2736*d[3]*d[1]^2+4434*d[3]*d[2]^2-1842*d[3]*d[2]*d[1]-8*d[3]^4*d[1]^3-60*d[3]^3*d[2]^4+8*d[3]^4*d[2]^3+1845*d[3]^2*d[2]*d[1]^2-90*d[3]*d[2]*d[1]^3+90*d[3]*d[2]^3*d[1]-12*d[3]*d[2]^2*d[1]^2+705*d[3]^3*d[2]^2+276*d[3]^3*d[1]^2+246*d[3]^2*d[2]^3-534*d[3]^2*d[1]^3+12*d[3]*d[1]^4-1557*d[3]^2*d[1]*d[2]^2+54*d[3]^4*d[1]-54*d[3]^4*d[2]+8*d[3]^2*d[1]^5-981*d[3]^3*d[2]*d[1]-180*d[3]^3*d[2]^2*d[1]^2);
B[t,r,r]:=-19/3888*3^(1/2)*(-4-d[1]*d[2]+d[1]^2-d[3]*d[1]+d[3]*d[2]);
B[t,r,s]:=1375/23328*3^(1/2)*(-4-d[1]*d[2]+d[1]^2-d[3]*d[1]+d[3]*d[2]);
B[t,r,y]:=-11/23328*3^(1/2)*(-4*d[1]*d[2]^3+84-8*d[3]^3*d[2]+8*d[3]^3*d[1]+133*d[1]*d[2]+8*d[3]^2*d[2]*d[1]+12*d[1]^2*d[2]^2-12*d[3]^2*d[1]^2-12*d[2]*d[1]^3+4*d[3]^2*d[2]^2+4*d[1]^4+4*d[3]*d[2]^3+32*d[3]^2-85*d[1]^2-48*d[2]^2+12*d[3]*d[2]*d[1]^2-43*d[3]*d[1]+11*d[3]*d[2]-16*d[3]*d[1]*d[2]^2);
B[t,r,z]:=-11/11664*3^(1/2)*(-4*d[3]^3*d[1]^3+24+12*d[3]^3*d[2]*d[1]^2-27*d[3]^3*d[2]+27*d[3]^3*d[1]+22*d[1]*d[2]+123*d[3]^2*d[2]*d[1]-81*d[3]^2*d[1]^2-42*d[3]^2*d[2]^2-4*d[3]^2*d[2]^3*d[1]+108*d[3]^2-22*d[1]^2-12*d[3]^3*d[2]^2*d[1]+4*d[3]^3*d[2]^3-98*d[3]*d[1]+50*d[3]*d[2]+4*d[3]^2*d[1]^4+6*d[3]*d[1]^3-6*d[3]*d[1]*d[2]^2-12*d[3]^2*d[2]*d[1]^3+12*d[1]^2*d[2]^2*d[3]^2);
B[t,s,s]:=-9475/15552*3^(1/2)*(-4-d[1]*d[2]+d[1]^2-d[3]*d[1]+d[3]*d[2]);
B[t,s,y]:=125/46656*3^(1/2)*(-4*d[1]*d[2]^3+84-8*d[3]^3*d[2]+8*d[3]^3*d[1]+133*d[1]*d[2]+8*d[3]^2*d[2]*d[1]+12*d[1]^2*d[2]^2-12*d[3]^2*d[1]^2-12*d[2]*d[1]^3+4*d[3]^2*d[2]^2+4*d[1]^4+4*d[3]*d[2]^3+32*d[3]^2-85*d[1]^2-48*d[2]^2+12*d[3]*d[2]*d[1]^2-43*d[3]*d[1]+11*d[3]*d[2]-16*d[3]*d[1]*d[2]^2);
B[t,s,z]:=125/23328*3^(1/2)*(-4*d[3]^3*d[1]^3+24+12*d[3]^3*d[2]*d[1]^2-27*d[3]^3*d[2]+27*d[3]^3*d[1]+22*d[1]*d[2]+123*d[3]^2*d[2]*d[1]-81*d[3]^2*d[1]^2-42*d[3]^2*d[2]^2-4*d[3]^2*d[2]^3*d[1]+108*d[3]^2-22*d[1]^2-12*d[3]^3*d[2]^2*d[1]+4*d[3]^3*d[2]^3-98*d[3]*d[1]+50*d[3]*d[2]+4*d[3]^2*d[1]^4+6*d[3]*d[1]^3-6*d[3]*d[1]*d[2]^2-12*d[3]^2*d[2]*d[1]^3+12*d[1]^2*d[2]^2*d[3]^2);
B[t,y,y]:=-1/46656*3^(1/2)*(-38628+636*d[3]*d[1]^3+3944*d[3]^2*d[2]*d[1]+368*d[1]^2*d[2]^2*d[3]^2-160*d[3]^3*d[2]^2*d[1]-64*d[3]^3*d[2]*d[1]^2+160*d[3]*d[2]*d[1]^4-160*d[3]^2*d[2]^3*d[1]-160*d[3]^2*d[2]*d[1]^3-160*d[3]*d[2]^2*d[1]^3-64*d[3]*d[2]^3*d[1]^2-5688*d[3]*d[2]*d[1]^2+3944*d[3]*d[1]*d[2]^2+1728*d[3]^2*d[1]^2+32633*d[3]*d[2]-6313*d[3]*d[1]-3752*d[3]^2*d[2]^2+128*d[3]^4*d[2]*d[1]+128*d[3]*d[1]*d[2]^4-5808*d[2]^2+7993*d[1]^2-872*d[1]^4+384*d[2]^4+1728*d[1]^2*d[2]^2-6313*d[1]*d[2]+96*d[3]^3*d[2]^3+340*d[3]*d[2]^3-5808*d[3]^2+128*d[3]^3*d[1]^3-32*d[3]^2*d[1]^4-32*d[3]*d[1]^5+32*d[3]^5*d[1]-32*d[3]^5*d[2]+32*d[1]*d[2]^5-32*d[3]*d[2]^5-112*d[3]^4*d[1]^2+128*d[2]^3*d[1]^3+16*d[1]^6-1876*d[3]^3*d[1]-1876*d[1]*d[2]^3+384*d[3]^4-32*d[2]*d[1]^5-32*d[1]^4*d[2]^2-16*d[3]^4*d[2]^2-16*d[3]^2*d[2]^4-112*d[1]^2*d[2]^4+636*d[2]*d[1]^3+340*d[3]^3*d[2]);
B[t,y,z]:=-1/23328*3^(1/2)*(-31224-1398*d[3]*d[1]^3+3817*d[3]^2*d[2]*d[1]+1728*d[1]^2*d[2]^2*d[3]^2+156*d[3]^3*d[2]^2*d[1]-2520*d[3]^3*d[2]*d[1]^2+24*d[3]*d[2]*d[1]^4-1796*d[3]^2*d[2]^3*d[1]+636*d[3]^2*d[2]*d[1]^3-72*d[3]*d[2]^2*d[1]^3-24*d[3]*d[2]^3*d[1]^2-4872*d[3]*d[2]*d[1]^2+5518*d[3]*d[1]*d[2]^2+10749*d[3]^2*d[1]^2+38950*d[3]*d[2]+1130*d[3]*d[1]-10246*d[3]^2*d[2]^2+1584*d[3]^4*d[2]*d[1]+48*d[3]*d[1]*d[2]^4-192*d[2]^2+1102*d[1]^2-88*d[1]^4+128*d[3]^2*d[2]^3*d[1]^3+192*d[3]^4*d[2]^2*d[1]^2+96*d[3]^3*d[2]^4*d[1]-96*d[3]^4*d[2]^3*d[1]-112*d[3]^3*d[2]^2*d[1]^3-48*d[3]^3*d[2]^3*d[1]^2+264*d[1]^2*d[2]^2-160*d[3]^4*d[2]*d[1]^3-32*d[3]^2*d[2]*d[1]^5-112*d[3]^2*d[2]^4*d[1]^2+144*d[3]^3*d[2]*d[1]^4-32*d[3]^2*d[1]^4*d[2]^2-6478*d[1]*d[2]+668*d[3]^3*d[2]^3-400*d[3]*d[2]^3-48*d[3]^5*d[2]^2*d[1]+32*d[3]^2*d[2]^5*d[1]+48*d[3]^5*d[2]*d[1]^2-17340*d[3]^2+1696*d[3]^3*d[1]^3-904*d[3]^2*d[1]^4+24*d[3]*d[1]^5+108*d[3]^5*d[1]-108*d[3]^5*d[2]-924*d[3]^4*d[1]^2+16*d[3]^5*d[2]^3-16*d[3]^5*d[1]^3-32*d[3]^3*d[2]^5-48*d[3]^3*d[1]^5+16*d[3]^4*d[2]^4-9551*d[3]^3*d[1]-176*d[1]*d[2]^3+1296*d[3]^4-660*d[3]^4*d[2]^2+336*d[3]^2*d[2]^4+48*d[3]^4*d[1]^4+16*d[3]^2*d[1]^6+5087*d[3]^3*d[2]);
B[t,z,z]:=-1/11664*3^(1/2)*(-30864-132*d[3]*d[1]^3+18186*d[3]^2*d[2]*d[1]+13485*d[1]^2*d[2]^2*d[3]^2-10745*d[3]^3*d[2]^2*d[1]+564*d[3]^3*d[2]*d[1]^2+36*d[3]*d[2]*d[1]^4-10745*d[3]^2*d[2]^3*d[1]-1338*d[3]^2*d[2]*d[1]^3-1338*d[3]*d[2]^2*d[1]^3+564*d[3]*d[2]^3*d[1]^2-8208*d[3]*d[2]*d[1]^2+18186*d[3]*d[1]*d[2]^2+1014*d[3]^2*d[1]^2+54916*d[3]*d[2]-8980*d[3]*d[1]-33084*d[3]^2*d[2]^2+162*d[3]^4*d[2]*d[1]+162*d[3]*d[1]*d[2]^4-648*d[2]^2+484*d[1]^2+1656*d[3]^2*d[2]^3*d[1]^3-852*d[3]^4*d[2]^2*d[1]^2+1404*d[3]^3*d[2]^4*d[1]+1404*d[3]^4*d[2]^3*d[1]+1656*d[3]^3*d[2]^2*d[1]^3-2952*d[3]^3*d[2]^3*d[1]^2+1014*d[1]^2*d[2]^2-24*d[3]^4*d[2]*d[1]^3+24*d[3]^2*d[2]*d[1]^5-852*d[3]^2*d[2]^4*d[1]^2-936*d[3]^2*d[1]^4*d[2]^2-8980*d[1]*d[2]+6925*d[3]^3*d[2]^3-1350*d[3]*d[2]^3+144*d[3]^3*d[2]^3*d[1]^4+48*d[3]^5*d[2]^3*d[1]^2-16*d[3]^2*d[2]^5*d[1]^3-144*d[3]^4*d[2]^3*d[1]^3+16*d[3]^2*d[2]^2*d[1]^6-48*d[3]^3*d[2]^2*d[1]^5+48*d[3]^4*d[2]^2*d[1]^4-16*d[3]^5*d[2]^2*d[1]^3+48*d[3]^3*d[2]^5*d[1]^2-48*d[3]^4*d[2]^5*d[1]+144*d[3]^4*d[2]^4*d[1]^2-48*d[3]^2*d[2]^3*d[1]^5+48*d[3]^2*d[2]^4*d[1]^4-48*d[3]^5*d[2]^4*d[1]-144*d[3]^3*d[2]^4*d[1]^3-24*d[3]*d[2]^4*d[1]^3+24*d[3]*d[2]^2*d[1]^5+108*d[3]^5*d[2]^2*d[1]+108*d[3]^2*d[2]^5*d[1]-648*d[3]^2+88*d[3]^3*d[1]^3-88*d[3]^2*d[1]^4+16*d[3]^5*d[2]^5-108*d[3]^5*d[2]^3-108*d[3]^3*d[2]^5+88*d[2]^3*d[1]^3-528*d[3]^4*d[2]^4-594*d[3]^3*d[1]-594*d[1]*d[2]^3-88*d[1]^4*d[2]^2+1134*d[3]^4*d[2]^2+1134*d[3]^2*d[2]^4-132*d[2]*d[1]^3-1350*d[3]^3*d[2]);
B[x,x,x]:=-1/24*(d[2]-d[3])*(d[1]-d[3])*(d[1]-d[2]);
B[x,x,h]:=0;
B[x,x,u]:=-11/432*3^(1/2)*(-4+d[1]*d[2]+d[3]^2-d[3]*d[1]-d[3]*d[2]);
B[x,x,v]:=125/864*3^(1/2)*(-4+d[1]*d[2]+d[3]^2-d[3]*d[1]-d[3]*d[2]);
B[x,x,w]:=-1/864*3^(1/2)*(4*d[1]*d[2]^3-108+12*d[3]^3*d[2]+12*d[3]^3*d[1]-37*d[1]*d[2]-24*d[3]^2*d[2]*d[1]-8*d[1]^2*d[2]^2+4*d[2]*d[1]^3-4*d[3]*d[2]^3+155*d[3]^2+16*d[1]^2+16*d[2]^2+8*d[3]*d[2]*d[1]^2-8*d[3]^4-75*d[3]*d[1]-75*d[3]*d[2]-4*d[3]*d[1]^3+8*d[3]*d[1]*d[2]^2);
B[x,x,f]:=-1/432*3^(1/2)*(4*d[3]^3*d[1]^2-40*d[2]+14*d[3]*d[1]^2-45*d[3]*d[2]*d[1]-4*d[3]^2*d[2]^3-8*d[3]^3*d[2]*d[1]+14*d[3]*d[2]^2+4*d[3]*d[2]*d[1]^3-28*d[3]-4*d[3]^2*d[1]^3+2*d[1]^2*d[2]+11*d[3]^2*d[2]+11*d[3]^2*d[1]+4*d[3]*d[2]^3*d[1]+4*d[3]^2*d[1]*d[2]^2+4*d[3]^2*d[2]*d[1]^2-8*d[3]*d[2]^2*d[1]^2-40*d[1]+2*d[1]*d[2]^2+4*d[3]^3*d[2]^2-9*d[3]^3);
B[x,x,o]:=0;
B[x,x,otilde]:=0;
B[x,x,p]:=0;
B[x,x,q]:=-1/648*(d[1]-d[2])*(2*d[1]^2*d[2]-2*d[3]*d[1]^2+17*d[3]^2*d[1]-19*d[3]*d[2]*d[1]-32*d[1]+2*d[1]*d[2]^2-2*d[3]*d[2]^2+96*d[3]-15*d[3]^3+17*d[3]^2*d[2]-32*d[2]);
B[x,x,r]:=-11/648*(d[2]-d[3])*(d[1]-d[3])*(d[1]-d[2]);
B[x,x,s]:=125/1296*(d[2]-d[3])*(d[1]-d[3])*(d[1]-d[2]);
B[x,x,y]:=-1/1296*(d[1]-d[2])*(4*d[2]*d[1]^3-4*d[3]*d[1]^3-8*d[1]^2*d[2]^2+8*d[3]*d[2]*d[1]^2+32*d[1]^2+4*d[1]*d[2]^3+12*d[3]^3*d[1]-27*d[3]*d[1]-101*d[1]*d[2]-24*d[3]^2*d[2]*d[1]+8*d[3]*d[1]*d[2]^2-320+91*d[3]^2-8*d[3]^4-4*d[3]*d[2]^3+32*d[2]^2+12*d[3]^3*d[2]-27*d[3]*d[2]);
B[x,x,z]:=-1/648*(d[1]-d[2])*(-4*d[3]^3*d[1]^3+4*d[3]^2*d[2]*d[1]^3-8*d[1]^2*d[2]^2*d[3]^2+6*d[3]*d[2]*d[1]^2+26*d[3]^2*d[1]^2+4*d[3]^3*d[2]*d[1]^2+4*d[3]^4*d[1]^2-103*d[3]^2*d[2]*d[1]-8*d[3]^4*d[2]*d[1]-74*d[3]*d[1]-22*d[1]*d[2]+33*d[3]^3*d[1]+4*d[3]^2*d[2]^3*d[1]+6*d[3]*d[1]*d[2]^2+4*d[3]^3*d[2]^2*d[1]+4*d[3]^4*d[2]^2-4*d[3]^3*d[2]^3-74*d[3]*d[2]-214*d[3]^2+64+26*d[3]^2*d[2]^2-27*d[3]^4+33*d[3]^3*d[2]);
B[x,h,h]:=1/6*d[2]-1/6*d[3];
B[x,h,u]:=1/27*3^(1/2)*(d[2]-d[3]);
B[x,h,v]:=0;
B[x,h,w]:=0;
B[x,h,f]:=0;
B[x,h,o]:=-4/27*d[2]+4/27*d[3];
B[x,h,otilde]:=8/81*d[2]-8/81*d[3];
B[x,h,p]:=0;
B[x,h,q]:=0;
B[x,h,r]:=2/81*d[1]*d[2]-2/81*d[2]^2-2/81*d[3]*d[1]+2/81*d[3]*d[2]+8/81;
B[x,h,s]:=0;
B[x,h,y]:=0;
B[x,h,z]:=0;
B[x,u,u]:=19/864*d[2]-19/864*d[3];
B[x,u,v]:=-1375/5184*d[2]+1375/5184*d[3];
B[x,u,w]:=-11/432*d[3]^2*d[2]+11/1296*d[1]^2*d[2]+11/1296*d[2]^3+11/162*d[1]-11/1296*d[3]^2*d[1]-11/648*d[1]*d[2]^2+11/432*d[3]*d[2]*d[1]-11/1296*d[3]*d[1]^2-407/5184*d[2]-649/5184*d[3]+11/648*d[3]^3;
B[x,u,f]:=11/648*d[3]*d[2]*d[1]^2+11/1296*d[2]^2+11/324*d[3]^2*d[2]*d[1]+55/432*d[3]*d[1]+11/1296*d[1]*d[2]+11/648*d[3]*d[2]^3-11/324*d[3]*d[1]*d[2]^2-473/2592*d[3]*d[2]-11/648*d[3]^2*d[1]^2-11/648*d[3]^2*d[2]^2+11/288*d[3]^2-11/81;
B[x,u,o]:=40/729*3^(1/2)*(d[2]-d[3]);
B[x,u,otilde]:=0;
B[x,u,p]:=0;
B[x,u,q]:=11/11664*3^(1/2)*(17*d[3]*d[2]^2-15*d[3]^2*d[2]-2*d[2]^3-15*d[3]*d[2]*d[1]+15*d[3]^2*d[1]-2*d[3]*d[1]^2-24*d[1]+40*d[2]-28*d[3]+2*d[1]^2*d[2]);
B[x,u,r]:=19/3888*3^(1/2)*(4+d[1]*d[2]-d[2]^2-d[3]*d[1]+d[3]*d[2]);
B[x,u,s]:=-1375/23328*3^(1/2)*(4+d[1]*d[2]-d[2]^2-d[3]*d[1]+d[3]*d[2]);
B[x,u,y]:=11/23328*3^(1/2)*(12*d[1]*d[2]^3-84-8*d[3]^3*d[2]+8*d[3]^3*d[1]-133*d[1]*d[2]-8*d[3]^2*d[2]*d[1]-12*d[1]^2*d[2]^2-4*d[3]^2*d[1]^2+4*d[2]*d[1]^3+12*d[3]^2*d[2]^2-32*d[3]^2+48*d[1]^2+85*d[2]^2+16*d[3]*d[2]*d[1]^2-4*d[2]^4-11*d[3]*d[1]+43*d[3]*d[2]-4*d[3]*d[1]^3-12*d[3]*d[1]*d[2]^2);
B[x,u,z]:=11/11664*3^(1/2)*(-4*d[3]^3*d[1]^3-24+12*d[3]^3*d[2]*d[1]^2-27*d[3]^3*d[2]+27*d[3]^3*d[1]-22*d[1]*d[2]-123*d[3]^2*d[2]*d[1]+42*d[3]^2*d[1]^2+81*d[3]^2*d[2]^2+12*d[3]^2*d[2]^3*d[1]-6*d[3]*d[2]^3-108*d[3]^2+22*d[2]^2+6*d[3]*d[2]*d[1]^2-12*d[3]^3*d[2]^2*d[1]+4*d[3]^3*d[2]^3-4*d[3]^2*d[2]^4-50*d[3]*d[1]+98*d[3]*d[2]+4*d[3]^2*d[2]*d[1]^3-12*d[1]^2*d[2]^2*d[3]^2);
B[x,v,v]:=9475/3456*d[2]-9475/3456*d[3];
B[x,v,w]:=-125/324*d[1]+4625/10368*d[2]+7375/10368*d[3]-125/864*d[3]*d[2]*d[1]+125/2592*d[3]^2*d[1]+125/864*d[3]^2*d[2]+125/2592*d[3]*d[1]^2+125/1296*d[1]*d[2]^2-125/2592*d[1]^2*d[2]-125/1296*d[3]^3-125/2592*d[2]^3;
B[x,v,f]:=-125/2592*d[2]^2-125/576*d[3]^2+125/648*d[3]*d[1]*d[2]^2-625/864*d[3]*d[1]+5375/5184*d[3]*d[2]+125/1296*d[3]^2*d[1]^2-125/2592*d[1]*d[2]+125/1296*d[3]^2*d[2]^2-125/1296*d[3]*d[2]*d[1]^2-125/648*d[3]^2*d[2]*d[1]+125/162-125/1296*d[3]*d[2]^3;
B[x,v,o]:=0;
B[x,v,otilde]:=0;
B[x,v,p]:=800/729*3^(1/2)*(d[2]-d[3]);
B[x,v,q]:=-125/23328*3^(1/2)*(17*d[3]*d[2]^2-15*d[3]^2*d[2]-2*d[2]^3-15*d[3]*d[2]*d[1]+15*d[3]^2*d[1]-2*d[3]*d[1]^2-24*d[1]+40*d[2]-28*d[3]+2*d[1]^2*d[2]);
B[x,v,r]:=-1375/23328*3^(1/2)*(4+d[1]*d[2]-d[2]^2-d[3]*d[1]+d[3]*d[2]);
B[x,v,s]:=9475/15552*3^(1/2)*(4+d[1]*d[2]-d[2]^2-d[3]*d[1]+d[3]*d[2]);
B[x,v,y]:=-125/46656*3^(1/2)*(12*d[1]*d[2]^3-84-8*d[3]^3*d[2]+8*d[3]^3*d[1]-133*d[1]*d[2]-8*d[3]^2*d[2]*d[1]-12*d[1]^2*d[2]^2-4*d[3]^2*d[1]^2+4*d[2]*d[1]^3+12*d[3]^2*d[2]^2-32*d[3]^2+48*d[1]^2+85*d[2]^2+16*d[3]*d[2]*d[1]^2-4*d[2]^4-11*d[3]*d[1]+43*d[3]*d[2]-4*d[3]*d[1]^3-12*d[3]*d[1]*d[2]^2);
B[x,v,z]:=-125/23328*3^(1/2)*(-4*d[3]^3*d[1]^3-24+12*d[3]^3*d[2]*d[1]^2-27*d[3]^3*d[2]+27*d[3]^3*d[1]-22*d[1]*d[2]-123*d[3]^2*d[2]*d[1]+42*d[3]^2*d[1]^2+81*d[3]^2*d[2]^2+12*d[3]^2*d[2]^3*d[1]-6*d[3]*d[2]^3-108*d[3]^2+22*d[2]^2+6*d[3]*d[2]*d[1]^2-12*d[3]^3*d[2]^2*d[1]+4*d[3]^3*d[2]^3-4*d[3]^2*d[2]^4-50*d[3]*d[1]+98*d[3]*d[2]+4*d[3]^2*d[2]*d[1]^3-12*d[1]^2*d[2]^2*d[3]^2);
B[x,w,w]:=1/10368*(d[2]-d[3])*(-32*d[2]^4+80*d[1]*d[2]^3-16*d[3]*d[2]^3-80*d[3]*d[1]*d[2]^2-48*d[1]^2*d[2]^2+96*d[3]^2*d[2]^2+1044*d[2]^2-16*d[2]*d[1]^3+112*d[3]*d[2]*d[1]^2-2088*d[3]*d[2]-16*d[3]^3*d[2]-1260*d[1]*d[2]-80*d[3]^2*d[2]*d[1]+1044*d[3]^2+80*d[3]^3*d[1]+16*d[1]^4-2695-48*d[3]^2*d[1]^2+216*d[1]^2-32*d[3]^4-16*d[3]*d[1]^3-1260*d[3]*d[1]);
B[x,w,f]:=-1/648*d[3]*d[1]^3+181/1296*d[3]^2*d[2]*d[1]+2/81*d[1]^2*d[2]^2*d[3]^2+1/162*d[3]^3*d[2]^2*d[1]-1/81*d[3]^3*d[2]*d[1]^2+1/324*d[3]*d[2]*d[1]^4-1/36*d[3]^2*d[2]^3*d[1]-1/324*d[3]^2*d[2]*d[1]^3-1/324*d[3]*d[2]^2*d[1]^3-1/108*d[3]*d[2]^3*d[1]^2+7/216*d[3]*d[2]*d[1]^2-319/1296*d[3]*d[1]*d[2]^2+25/648*d[3]^2*d[1]^2-1193/5184*d[3]*d[2]+119/864*d[3]*d[1]-107/648*d[3]^2*d[2]^2+1/162*d[3]^4*d[2]*d[1]+5/324*d[3]*d[1]*d[2]^4-581/2592*d[2]^2-1/27*d[1]^2-1/324*d[2]^4+1/324*d[1]^2*d[2]^2-55/864*d[1]*d[2]+275/1296*d[3]*d[2]^3-205/5184*d[3]^2+37/162+1/162*d[3]^3*d[1]^3-1/324*d[3]^2*d[1]^4-1/162*d[3]*d[2]^5-1/324*d[3]^4*d[1]^2-13/324*d[3]^3*d[1]-1/648*d[1]*d[2]^3+1/144*d[3]^4-1/324*d[3]^4*d[2]^2+1/108*d[3]^2*d[2]^4+1/648*d[2]*d[1]^3+5/216*d[3]^3*d[2];
B[x,w,o]:=0;
B[x,w,otilde]:=0;
B[x,w,p]:=0;
B[x,w,q]:=1/23328*3^(1/2)*(-138*d[1]^2*d[2]+8*d[1]^4*d[2]-24*d[1]^2*d[2]^3+8*d[2]^2*d[1]^3-8*d[1]*d[2]^4-971*d[3]^2*d[1]-160*d[1]^3+112*d[3]^3+3195*d[3]^2*d[2]+1400*d[1]-4040*d[2]-1056*d[1]*d[2]^2-1780*d[3]+954*d[3]*d[1]^2-3029*d[3]*d[2]^2+123*d[3]*d[2]*d[1]+120*d[3]^2*d[2]*d[1]^2-84*d[3]*d[2]*d[1]^3+204*d[3]*d[2]^3*d[1]+32*d[3]*d[2]^2*d[1]^2+8*d[3]^3*d[2]^2-128*d[3]^3*d[1]^2+180*d[3]^2*d[2]^3+76*d[3]^2*d[1]^3+970*d[2]^3-144*d[3]*d[2]^4-8*d[3]*d[1]^4-376*d[3]^2*d[1]*d[2]^2+16*d[2]^5+60*d[3]^4*d[1]-60*d[3]^4*d[2]+120*d[3]^3*d[2]*d[1]);
B[x,w,r]:=11/23328*3^(1/2)*(-12*d[1]*d[2]^3+108+4*d[3]^3*d[2]-4*d[3]^3*d[1]+75*d[1]*d[2]-8*d[3]^2*d[2]*d[1]+8*d[3]^2*d[1]^2+4*d[2]*d[1]^3-12*d[3]*d[2]^3-16*d[3]^2-16*d[1]^2-155*d[2]^2-8*d[3]*d[2]*d[1]^2+8*d[2]^4+37*d[3]*d[1]+75*d[3]*d[2]-4*d[3]*d[1]^3+24*d[3]*d[1]*d[2]^2);
B[x,w,s]:=-125/46656*3^(1/2)*(-12*d[1]*d[2]^3+108+4*d[3]^3*d[2]-4*d[3]^3*d[1]+75*d[1]*d[2]-8*d[3]^2*d[2]*d[1]+8*d[3]^2*d[1]^2+4*d[2]*d[1]^3-12*d[3]*d[2]^3-16*d[3]^2-16*d[1]^2-155*d[2]^2-8*d[3]*d[2]*d[1]^2+8*d[2]^4+37*d[3]*d[1]+75*d[3]*d[2]-4*d[3]*d[1]^3+24*d[3]*d[1]*d[2]^2);
B[x,w,y]:=1/46656*3^(1/2)*(3876-24*d[3]*d[1]^3+2832*d[3]^2*d[2]*d[1]+160*d[1]^2*d[2]^2*d[3]^2-272*d[3]^3*d[2]^2*d[1]+112*d[3]^3*d[2]*d[1]^2+16*d[3]*d[2]*d[1]^4+112*d[3]^2*d[2]^3*d[1]-176*d[3]^2*d[2]*d[1]^3+160*d[3]*d[2]^2*d[1]^3-320*d[3]*d[2]^3*d[1]^2+920*d[3]*d[2]*d[1]^2-5244*d[3]*d[1]*d[2]^2+812*d[3]^2*d[1]^2-4455*d[3]*d[2]+2967*d[3]*d[1]-1980*d[3]^2*d[2]^2+64*d[3]^4*d[2]*d[1]+176*d[3]*d[1]*d[2]^4+3959*d[2]^2-928*d[1]^2+64*d[1]^4-1684*d[2]^4-1668*d[1]^2*d[2]^2-7159*d[1]*d[2]+112*d[3]^3*d[2]^3+3580*d[3]*d[2]^3-2576*d[3]^2+48*d[3]^3*d[1]^3+16*d[3]^2*d[1]^4-16*d[3]*d[1]^5+32*d[3]^5*d[1]-32*d[3]^5*d[2]-112*d[1]*d[2]^5-16*d[3]*d[2]^5-80*d[3]^4*d[1]^2-32*d[2]^3*d[1]^3-980*d[3]^3*d[1]+32*d[2]^6+3392*d[1]*d[2]^3+128*d[3]^4+16*d[2]*d[1]^5-32*d[1]^4*d[2]^2+16*d[3]^4*d[2]^2-112*d[3]^2*d[2]^4+128*d[1]^2*d[2]^4-104*d[2]*d[1]^3-44*d[3]^3*d[2]);
B[x,w,z]:=1/23328*3^(1/2)*(-648-392*d[3]*d[1]^3-1849*d[3]^2*d[2]*d[1]-1572*d[1]^2*d[2]^2*d[3]^2-2940*d[3]^3*d[2]^2*d[1]+1116*d[3]^3*d[2]*d[1]^2+24*d[3]*d[2]*d[1]^4+3344*d[3]^2*d[2]^3*d[1]-136*d[3]^2*d[2]*d[1]^3+24*d[3]*d[2]^2*d[1]^3-72*d[3]*d[2]^3*d[1]^2-238*d[3]*d[2]*d[1]^2-3696*d[3]*d[1]*d[2]^2+238*d[3]^2*d[1]^2-5834*d[3]*d[2]+3386*d[3]*d[1]+5547*d[3]^2*d[2]^2+600*d[3]^4*d[2]*d[1]-24*d[3]*d[1]*d[2]^4-4270*d[2]^2+608*d[1]^2-176*d[2]^4-32*d[3]^2*d[2]^3*d[1]^3+96*d[3]^4*d[2]^2*d[1]^2+192*d[3]^3*d[2]^4*d[1]-32*d[3]^4*d[2]^3*d[1]+144*d[3]^3*d[2]^2*d[1]^3-272*d[3]^3*d[2]^3*d[1]^2-96*d[3]^4*d[2]*d[1]^3+16*d[3]^2*d[2]*d[1]^5+128*d[3]^2*d[2]^4*d[1]^2-32*d[3]^2*d[1]^4*d[2]^2-1906*d[1]*d[2]+1520*d[3]^3*d[2]^3+3174*d[3]*d[2]^3-48*d[3]^5*d[2]^2*d[1]-112*d[3]^2*d[2]^5*d[1]+48*d[3]^5*d[2]*d[1]^2+252*d[3]^2+304*d[3]^3*d[1]^3+40*d[3]^2*d[1]^4+108*d[3]^5*d[1]-108*d[3]^5*d[2]+48*d[3]*d[2]^5-432*d[3]^4*d[1]^2+16*d[3]^5*d[2]^3-16*d[3]^5*d[1]^3-48*d[3]^3*d[2]^5-16*d[3]^3*d[1]^5+32*d[3]^2*d[2]^6-623*d[3]^3*d[1]+264*d[1]*d[2]^3+432*d[3]^4-168*d[3]^4*d[2]^2-1676*d[3]^2*d[2]^4+32*d[3]^4*d[1]^4-88*d[2]*d[1]^3-2593*d[3]^3*d[2]);
B[x,f,f]:=1/2592*(d[2]-d[3])*(608+8*d[3]*d[1]^3+192*d[3]^2*d[2]*d[1]+64*d[1]^2*d[2]^2*d[3]^2-32*d[3]^3*d[2]^2*d[1]+16*d[3]^3*d[2]*d[1]^2+16*d[3]*d[2]*d[1]^4-32*d[3]^2*d[2]^3*d[1]-32*d[3]^2*d[2]*d[1]^3-32*d[3]*d[2]^2*d[1]^3+16*d[3]*d[2]^3*d[1]^2-232*d[3]*d[2]*d[1]^2+192*d[3]*d[1]*d[2]^2+8*d[3]^2*d[1]^2+565*d[3]*d[2]-334*d[3]*d[1]-112*d[3]^2*d[2]^2-18*d[2]^2-188*d[1]^2+8*d[1]^2*d[2]^2-334*d[1]*d[2]+16*d[3]^3*d[2]^3-36*d[3]*d[2]^3-18*d[3]^2+8*d[2]*d[1]^3-36*d[3]^3*d[2]);
B[x,f,o]:=0;
B[x,f,otilde]:=0;
B[x,f,p]:=0;
B[x,f,q]:=1/11664*3^(1/2)*(-2048-4*d[3]*d[1]^3-1091*d[3]^2*d[2]*d[1]+68*d[1]^2*d[2]^2*d[3]^2+60*d[3]^3*d[2]^2*d[1]-128*d[3]^3*d[2]*d[1]^2-8*d[3]*d[2]*d[1]^4-136*d[3]^2*d[2]^3*d[1]+76*d[3]^2*d[2]*d[1]^3-76*d[3]*d[2]^2*d[1]^3+68*d[3]*d[2]^3*d[1]^2+936*d[3]*d[2]*d[1]^2-279*d[3]*d[1]*d[2]^2+26*d[3]^2*d[1]^2-3124*d[3]*d[2]+248*d[3]*d[1]+777*d[3]^2*d[2]^2+60*d[3]^4*d[2]*d[1]+16*d[3]*d[1]*d[2]^4+536*d[2]^2+16*d[1]^2+18*d[2]^4-178*d[1]^2*d[2]^2+744*d[1]*d[2]+68*d[3]^3*d[2]^3-413*d[3]*d[2]^3+1256*d[3]^2+30*d[3]^3*d[1]+252*d[1]*d[2]^3+8*d[1]^4*d[2]^2-60*d[3]^4*d[2]^2-8*d[3]^2*d[2]^4-8*d[1]^2*d[2]^4-156*d[2]*d[1]^3+82*d[3]^3*d[2]);
B[x,f,r]:=11/11664*3^(1/2)*(28*d[2]+4*d[2]^2*d[1]^3-2*d[3]*d[1]^2+45*d[3]*d[2]*d[1]-4*d[3]^2*d[2]^3+9*d[2]^3-4*d[1]^2*d[2]^3-4*d[3]^3*d[2]*d[1]-11*d[3]*d[2]^2-4*d[3]*d[2]*d[1]^3+40*d[3]-14*d[1]^2*d[2]-14*d[3]^2*d[2]-2*d[3]^2*d[1]+8*d[3]*d[2]^3*d[1]-4*d[3]^2*d[1]*d[2]^2+8*d[3]^2*d[2]*d[1]^2-4*d[3]*d[2]^2*d[1]^2+40*d[1]-11*d[1]*d[2]^2+4*d[3]^3*d[2]^2);
B[x,f,s]:=-125/23328*3^(1/2)*(28*d[2]+4*d[2]^2*d[1]^3-2*d[3]*d[1]^2+45*d[3]*d[2]*d[1]-4*d[3]^2*d[2]^3+9*d[2]^3-4*d[1]^2*d[2]^3-4*d[3]^3*d[2]*d[1]-11*d[3]*d[2]^2-4*d[3]*d[2]*d[1]^3+40*d[3]-14*d[1]^2*d[2]-14*d[3]^2*d[2]-2*d[3]^2*d[1]+8*d[3]*d[2]^3*d[1]-4*d[3]^2*d[1]*d[2]^2+8*d[3]^2*d[2]*d[1]^2-4*d[3]*d[2]^2*d[1]^2+40*d[1]-11*d[1]*d[2]^2+4*d[3]^3*d[2]^2);
B[x,f,y]:=1/23328*3^(1/2)*(-2154*d[1]^2*d[2]+72*d[1]^4*d[2]+856*d[1]^2*d[2]^3-592*d[2]^2*d[1]^3-372*d[1]*d[2]^4+32*d[3]*d[2]^2*d[1]^4-144*d[3]^2*d[2]^2*d[1]^3+96*d[3]^2*d[2]^3*d[1]^2+48*d[3]^3*d[2]*d[1]^3+32*d[3]^4*d[2]^2*d[1]+48*d[3]^2*d[1]*d[2]^4+16*d[3]^2*d[1]^4*d[2]-16*d[3]*d[2]*d[1]^5+32*d[3]*d[1]*d[2]^5+1322*d[3]^2*d[1]+224*d[1]^3-320*d[3]^3-80*d[3]^4*d[2]*d[1]^2-144*d[3]^3*d[2]^3*d[1]-3258*d[3]^2*d[2]-4424*d[1]+6068*d[2]+3543*d[1]*d[2]^2+32*d[3]^5*d[2]*d[1]-96*d[3]*d[2]^4*d[1]^2-1864*d[3]+586*d[3]*d[1]^2+935*d[3]*d[2]^2+399*d[3]*d[2]*d[1]+48*d[3]*d[2]^3*d[1]^3+48*d[3]^4*d[2]^3+844*d[3]^2*d[2]*d[1]^2+32*d[3]*d[2]*d[1]^3-36*d[3]*d[2]^3*d[1]-364*d[3]*d[2]^2*d[1]^2+652*d[3]^3*d[2]^2+8*d[3]^3*d[1]^2-664*d[3]^2*d[2]^3-16*d[3]^2*d[1]^3-1277*d[2]^3-32*d[3]^5*d[2]^2-16*d[1]^2*d[2]^5+16*d[1]^5*d[2]^2+248*d[3]*d[2]^4-8*d[3]*d[1]^4+220*d[3]^2*d[1]*d[2]^2-48*d[2]^3*d[1]^4+48*d[2]^4*d[1]^3+36*d[2]^5+16*d[3]^4*d[1]+112*d[3]^4*d[2]-16*d[3]^2*d[2]^5-1044*d[3]^3*d[2]*d[1]+96*d[3]^3*d[2]^2*d[1]^2);
B[x,f,z]:=1/11664*3^(1/2)*(564*d[1]^2*d[2]+88*d[1]^2*d[2]^3+48*d[3]^3*d[2]^3*d[1]^3-88*d[2]^2*d[1]^3+24*d[3]*d[2]^2*d[1]^4+48*d[3]^4*d[2]^3*d[1]^2-80*d[3]^3*d[2]^4*d[1]^2-48*d[3]^2*d[2]^3*d[1]^4+16*d[3]^4*d[2]^4*d[1]+16*d[3]^2*d[2]^2*d[1]^5-16*d[3]^3*d[2]*d[1]^5+48*d[3]^2*d[2]^4*d[1]^3-80*d[3]^4*d[2]^2*d[1]^3-16*d[3]^2*d[2]^5*d[1]^2+32*d[3]^4*d[2]*d[1]^4+32*d[3]^3*d[2]^5*d[1]+16*d[3]^5*d[2]^4-600*d[3]^2*d[2]^2*d[1]^3+840*d[3]^2*d[2]^3*d[1]^2+352*d[3]^3*d[2]*d[1]^3+468*d[3]^4*d[2]^2*d[1]-324*d[3]^2*d[1]*d[2]^4+48*d[3]^2*d[1]^4*d[2]-16*d[3]^4*d[2]^5-1756*d[3]^2*d[1]-1080*d[3]^3-408*d[3]^4*d[2]*d[1]^2-508*d[3]^3*d[2]^3*d[1]+3568*d[3]^2*d[2]-48*d[3]^5*d[2]^3*d[1]-16*d[3]^5*d[2]*d[1]^3+48*d[3]^5*d[2]^2*d[1]^2+16*d[3]^3*d[2]^2*d[1]^4-752*d[1]-2728*d[2]-270*d[1]*d[2]^2+108*d[3]^5*d[2]*d[1]-24*d[3]*d[2]^4*d[1]^2-3312*d[3]+92*d[3]*d[1]^2+2362*d[3]*d[2]^2+1242*d[3]*d[2]*d[1]-8*d[3]^4*d[1]^3+188*d[3]^3*d[2]^4-52*d[3]^4*d[2]^3-8*d[3]^3*d[1]^4-932*d[3]^2*d[2]*d[1]^2-380*d[3]*d[2]*d[1]^3+580*d[3]*d[2]^3*d[1]-446*d[3]*d[2]^2*d[1]^2+221*d[3]^3*d[2]^2+522*d[3]^3*d[1]^2-1933*d[3]^2*d[2]^3+212*d[3]^2*d[1]^3-198*d[2]^3-108*d[3]^5*d[2]^2+54*d[3]*d[2]^4+3469*d[3]^2*d[1]*d[2]^2+54*d[3]^4*d[1]+378*d[3]^4*d[2]+36*d[3]^2*d[2]^5-1799*d[3]^3*d[2]*d[1]-24*d[3]^3*d[2]^2*d[1]^2);
B[x,o,o]:=736/2187*d[2]-736/2187*d[3];
B[x,o,otilde]:=0;
B[x,o,p]:=0;
B[x,o,q]:=0;
B[x,o,r]:=-320/2187+80/2187*d[2]^2+80/2187*d[3]*d[1]-80/2187*d[3]*d[2]-80/2187*d[1]*d[2];
B[x,o,s]:=0;
B[x,o,y]:=0;
B[x,o,z]:=0;
B[x,otilde,otilde]:=64/2187*d[2]-64/2187*d[3];
B[x,otilde,p]:=0;
B[x,otilde,q]:=0;
B[x,otilde,r]:=0;
B[x,otilde,s]:=0;
B[x,otilde,y]:=0;
B[x,otilde,z]:=0;
B[x,p,p]:=-12800/2187*d[2]+12800/2187*d[3];
B[x,p,q]:=0;
B[x,p,r]:=0;
B[x,p,s]:=1600/2187*d[2]^2-6400/2187+1600/2187*d[3]*d[1]-1600/2187*d[3]*d[2]-1600/2187*d[1]*d[2];
B[x,p,y]:=0;
B[x,p,z]:=0;
B[x,q,q]:=-1/17496*(d[2]-d[3])*(-30*d[3]*d[2]^3+30*d[1]*d[2]^3-4*d[1]^2*d[2]^2+229*d[3]^2*d[2]^2+1312*d[2]^2-225*d[3]*d[1]*d[2]^2-7488*d[3]*d[2]-30*d[3]^3*d[2]-1152*d[1]*d[2]+285*d[3]*d[2]*d[1]^2-30*d[2]*d[1]^3-225*d[3]^2*d[2]*d[1]+4*d[1]^4+1312*d[3]^2-4*d[3]^2*d[1]^2-416*d[1]^2+30*d[3]^3*d[1]-4096-1152*d[3]*d[1]-30*d[3]*d[1]^3);
B[x,q,r]:=-11/17496*(d[1]-d[3])*(2*d[1]^2*d[2]-2*d[3]*d[1]^2+32*d[1]+19*d[3]*d[2]*d[1]-17*d[1]*d[2]^2-2*d[3]^2*d[1]-96*d[2]+2*d[3]^2*d[2]+15*d[2]^3+32*d[3]-17*d[3]*d[2]^2);
B[x,q,s]:=125/34992*(d[1]-d[3])*(2*d[1]^2*d[2]-2*d[3]*d[1]^2+32*d[1]+19*d[3]*d[2]*d[1]-17*d[1]*d[2]^2-2*d[3]^2*d[1]-96*d[2]+2*d[3]^2*d[2]+15*d[2]^3+32*d[3]-17*d[3]*d[2]^2);
B[x,q,y]:=-197/17496*d[3]*d[1]^3-1319/11664*d[3]^2*d[2]*d[1]-17/1458*d[1]^2*d[2]^2*d[3]^2-1/1458*d[3]^3*d[2]^2*d[1]+19/2916*d[3]^3*d[2]*d[1]^2-23/8748*d[3]*d[2]*d[1]^4+8/729*d[3]^2*d[2]^3*d[1]+1/1458*d[3]^2*d[2]*d[1]^3+17/2916*d[3]*d[2]^2*d[1]^3+47/1296*d[3]*d[2]*d[1]^2+76/729*d[3]*d[1]*d[2]^2-64/2187*d[3]^2*d[1]^2-58/243*d[3]*d[2]-184/2187*d[3]*d[1]+3701/34992*d[3]^2*d[2]^2-17/4374*d[3]^4*d[2]*d[1]-5/972*d[3]*d[1]*d[2]^4+1292/2187*d[2]^2+34/243*d[1]^2-4/729*d[1]^4-14/2187*d[2]^4-3413/34992*d[1]^2*d[2]^2-530/2187*d[1]*d[2]-5/972*d[3]^3*d[2]^3-1337/11664*d[3]*d[2]^3+406/2187*d[3]^2-512/729-1/1458*d[3]^3*d[1]^3+1/4374*d[3]^2*d[1]^4+1/4374*d[3]*d[1]^5+1/2187*d[3]^5*d[1]-1/2187*d[3]^5*d[2]-5/2916*d[1]*d[2]^5+5/2916*d[3]*d[2]^5-1/4374*d[3]^4*d[1]^2-17/2916*d[2]^3*d[1]^3+247/5832*d[3]^3*d[1]+1/16*d[1]*d[2]^3-16/2187*d[3]^4-1/4374*d[2]*d[1]^5+7/2916*d[1]^4*d[2]^2+1/243*d[3]^4*d[2]^2-1/4374*d[3]^2*d[2]^4+47/8748*d[1]^2*d[2]^4+821/17496*d[2]*d[1]^3-229/17496*d[3]^3*d[2];
B[x,q,z]:=-11/4374*d[3]*d[1]^3-7627/8748*d[3]^2*d[2]*d[1]-1115/5832*d[1]^2*d[2]^2*d[3]^2+56/729*d[3]^3*d[2]^2*d[1]+41/1944*d[3]^3*d[2]*d[1]^2-1/1458*d[3]*d[2]*d[1]^4+709/5832*d[3]^2*d[2]^3*d[1]+383/4374*d[3]^2*d[2]*d[1]^3+5/972*d[3]*d[2]^2*d[1]^3+1/1458*d[3]*d[2]^3*d[1]^2+811/8748*d[3]*d[2]*d[1]^2+16/81*d[3]*d[1]*d[2]^2+92/729*d[3]^2*d[1]^2-616/2187*d[3]*d[2]-464/2187*d[3]*d[1]+5083/8748*d[3]^2*d[2]^2-409/5832*d[3]^4*d[2]*d[1]-5/972*d[3]*d[1]*d[2]^4+1864/2187*d[2]^2+8/243*d[1]^2-17/1458*d[3]^2*d[2]^3*d[1]^3-17/1458*d[3]^4*d[2]^2*d[1]^2-5/729*d[3]^3*d[2]^4*d[1]+17/1458*d[3]^4*d[2]^3*d[1]+2/243*d[3]^3*d[2]^2*d[1]^3-1/2187*d[3]^3*d[2]^3*d[1]^2-187/8748*d[1]^2*d[2]^2+17/4374*d[3]^4*d[2]*d[1]^3-1/2187*d[3]^2*d[2]*d[1]^5+47/4374*d[3]^2*d[2]^4*d[1]^2-7/1458*d[3]^3*d[2]*d[1]^4+7/1458*d[3]^2*d[1]^4*d[2]^2+320/2187*d[1]*d[2]-1339/17496*d[3]^3*d[2]^3-79/324*d[3]*d[2]^3-1/729*d[3]^5*d[2]^2*d[1]-5/1458*d[3]^2*d[2]^5*d[1]+1/729*d[3]^5*d[2]*d[1]^2-136/729*d[3]^2-512/729-187/8748*d[3]^3*d[1]^3-5/486*d[3]^2*d[1]^4+1/324*d[3]^5*d[1]-1/324*d[3]^5*d[2]+31/1458*d[3]^4*d[1]^2+1/2187*d[3]^5*d[2]^3-1/2187*d[3]^5*d[1]^3+5/1458*d[3]^3*d[2]^5+1/2187*d[3]^3*d[1]^5-17/4374*d[3]^4*d[2]^4+731/4374*d[3]^3*d[1]+55/2916*d[1]*d[2]^3-4/81*d[3]^4+95/1944*d[3]^4*d[2]^2-67/8748*d[3]^2*d[2]^4+11/4374*d[2]*d[1]^3+13/4374*d[3]^3*d[2];
B[x,r,r]:=-19/5832*(d[2]-d[3])*(d[1]-d[3])*(d[1]-d[2]);
B[x,r,s]:=1375/34992*(d[2]-d[3])*(d[1]-d[3])*(d[1]-d[2]);
B[x,r,y]:=-11/34992*(d[1]-d[2])*(4*d[2]*d[1]^3-4*d[3]*d[1]^3-8*d[1]^2*d[2]^2+8*d[3]*d[2]*d[1]^2+32*d[1]^2+4*d[1]*d[2]^3+12*d[3]^3*d[1]-27*d[3]*d[1]-101*d[1]*d[2]-24*d[3]^2*d[2]*d[1]+8*d[3]*d[1]*d[2]^2-320+91*d[3]^2-8*d[3]^4-4*d[3]*d[2]^3+32*d[2]^2+12*d[3]^3*d[2]-27*d[3]*d[2]);
B[x,r,z]:=-11/17496*(d[1]-d[2])*(-4*d[3]^3*d[1]^3+4*d[3]^2*d[2]*d[1]^3-8*d[1]^2*d[2]^2*d[3]^2+6*d[3]*d[2]*d[1]^2+26*d[3]^2*d[1]^2+4*d[3]^3*d[2]*d[1]^2+4*d[3]^4*d[1]^2-103*d[3]^2*d[2]*d[1]-8*d[3]^4*d[2]*d[1]-74*d[3]*d[1]-22*d[1]*d[2]+33*d[3]^3*d[1]+4*d[3]^2*d[2]^3*d[1]+6*d[3]*d[1]*d[2]^2+4*d[3]^3*d[2]^2*d[1]+4*d[3]^4*d[2]^2-4*d[3]^3*d[2]^3-74*d[3]*d[2]-214*d[3]^2+64+26*d[3]^2*d[2]^2-27*d[3]^4+33*d[3]^3*d[2]);
B[x,s,s]:=-9475/23328*(d[2]-d[3])*(d[1]-d[3])*(d[1]-d[2]);
B[x,s,y]:=125/69984*(d[1]-d[2])*(4*d[2]*d[1]^3-4*d[3]*d[1]^3-8*d[1]^2*d[2]^2+8*d[3]*d[2]*d[1]^2+32*d[1]^2+4*d[1]*d[2]^3+12*d[3]^3*d[1]-27*d[3]*d[1]-101*d[1]*d[2]-24*d[3]^2*d[2]*d[1]+8*d[3]*d[1]*d[2]^2-320+91*d[3]^2-8*d[3]^4-4*d[3]*d[2]^3+32*d[2]^2+12*d[3]^3*d[2]-27*d[3]*d[2]);
B[x,s,z]:=125/34992*(d[1]-d[2])*(-4*d[3]^3*d[1]^3+4*d[3]^2*d[2]*d[1]^3-8*d[1]^2*d[2]^2*d[3]^2+6*d[3]*d[2]*d[1]^2+26*d[3]^2*d[1]^2+4*d[3]^3*d[2]*d[1]^2+4*d[3]^4*d[1]^2-103*d[3]^2*d[2]*d[1]-8*d[3]^4*d[2]*d[1]-74*d[3]*d[1]-22*d[1]*d[2]+33*d[3]^3*d[1]+4*d[3]^2*d[2]^3*d[1]+6*d[3]*d[1]*d[2]^2+4*d[3]^3*d[2]^2*d[1]+4*d[3]^4*d[2]^2-4*d[3]^3*d[2]^3-74*d[3]*d[2]-214*d[3]^2+64+26*d[3]^2*d[2]^2-27*d[3]^4+33*d[3]^3*d[2]);
B[x,y,y]:=-1/69984*(d[2]-d[3])*(24000-964*d[3]*d[1]^3+808*d[3]^2*d[2]*d[1]+368*d[1]^2*d[2]^2*d[3]^2-160*d[3]^3*d[2]^2*d[1]-64*d[3]^3*d[2]*d[1]^2+160*d[3]*d[2]*d[1]^4-160*d[3]^2*d[2]^3*d[1]-160*d[3]^2*d[2]*d[1]^3-160*d[3]*d[2]^2*d[1]^3-64*d[3]*d[2]^3*d[1]^2-1400*d[3]*d[2]*d[1]^2+808*d[3]*d[1]*d[2]^2+3072*d[3]^2*d[1]^2+10809*d[3]*d[2]+9543*d[3]*d[1]-2088*d[3]^2*d[2]^2+128*d[3]^4*d[2]*d[1]+128*d[3]*d[1]*d[2]^4-8032*d[2]^2-5639*d[1]^2-296*d[1]^4+256*d[2]^4+3072*d[1]^2*d[2]^2+9543*d[1]*d[2]+96*d[3]^3*d[2]^3+788*d[3]*d[2]^3-8032*d[3]^2+128*d[3]^3*d[1]^3-32*d[3]^2*d[1]^4-32*d[3]*d[1]^5+32*d[3]^5*d[1]-32*d[3]^5*d[2]+32*d[1]*d[2]^5-32*d[3]*d[2]^5-112*d[3]^4*d[1]^2+128*d[2]^3*d[1]^3+16*d[1]^6-2068*d[3]^3*d[1]-2068*d[1]*d[2]^3+256*d[3]^4-32*d[2]*d[1]^5-32*d[1]^4*d[2]^2-16*d[3]^4*d[2]^2-16*d[3]^2*d[2]^4-112*d[1]^2*d[2]^4-964*d[2]*d[1]^3+788*d[3]^3*d[2]);
B[x,y,z]:=553/17496*d[1]^2*d[2]+11/4374*d[1]^4*d[2]-11/1458*d[1]^2*d[2]^3+5/729*d[3]^3*d[2]^3*d[1]^3+1/729*d[3]^6*d[2]*d[1]^2+11/2187*d[1]*d[2]^4-1/1458*d[3]*d[2]^2*d[1]^4-5/729*d[3]^4*d[2]^3*d[1]^2-4/2187*d[3]^3*d[2]^4*d[1]^2+2/2187*d[3]^2*d[2]^3*d[1]^4+4/729*d[3]^4*d[2]^4*d[1]+2/2187*d[3]^2*d[2]^2*d[1]^5+1/2187*d[3]^3*d[2]*d[1]^5-8/2187*d[3]^2*d[2]^4*d[1]^3+1/729*d[3]^4*d[2]^2*d[1]^3+7/2187*d[3]^2*d[2]^5*d[1]^2+2/729*d[3]^4*d[2]*d[1]^4-4/2187*d[3]^3*d[2]^5*d[1]+2/81*d[3]^5+223/8748*d[3]^2*d[2]^2*d[1]^3-43/486*d[3]^2*d[2]^3*d[1]^2-185/8748*d[3]^3*d[2]*d[1]^3-151/2916*d[3]^4*d[2]^2*d[1]+509/8748*d[3]^2*d[1]*d[2]^4+22/2187*d[3]^2*d[1]^4*d[2]-1/729*d[3]^4*d[2]^5-1/2187*d[3]^2*d[2]*d[1]^6-1/1458*d[3]*d[2]*d[1]^5-1/729*d[3]*d[1]*d[2]^5+7561/17496*d[3]^2*d[1]-20/729*d[1]^3-112/729*d[3]^3-23/972*d[3]^4*d[2]*d[1]^2+10/2187*d[3]^3*d[2]^3*d[1]-1801/17496*d[3]^2*d[2]-1/729*d[3]^5*d[2]^3*d[1]-1/243*d[3]^5*d[2]*d[1]^3+1/243*d[3]^5*d[2]^2*d[1]^2-11/2187*d[3]^3*d[2]^2*d[1]^4+68/729*d[1]+100/729*d[2]+989/5832*d[1]*d[2]^2+91/2916*d[3]^5*d[2]*d[1]+1/1458*d[3]*d[2]^4*d[1]^2-1/729*d[3]^6*d[2]^2*d[1]-2/2187*d[3]^2*d[2]^6*d[1]+1/729*d[3]^5*d[1]^4+856/729*d[3]-1/2187*d[3]^6*d[1]^3-5881/17496*d[3]*d[1]^2-12199/17496*d[3]*d[2]^2-8/2187*d[3]*d[2]*d[1]+1/486*d[3]*d[2]^3*d[1]^3+82/2187*d[3]^4*d[1]^3-259/8748*d[3]^3*d[2]^4+83/2187*d[3]^4*d[2]^3-89/4374*d[3]^3*d[1]^4+1/2187*d[3]^3*d[1]^6-311/11664*d[3]^2*d[2]*d[1]^2+17/648*d[3]*d[2]*d[1]^3-247/1944*d[3]*d[2]^3*d[1]+25/243*d[3]*d[2]^2*d[1]^2-1559/11664*d[3]^3*d[2]^2+757/3888*d[3]^3*d[1]^2+1825/5832*d[3]^2*d[2]^3-377/5832*d[3]^2*d[1]^3-61/2916*d[3]^5*d[1]^2+1/324*d[3]^6*d[1]-1/324*d[3]^6*d[2]-32/2187*d[2]^3-5/486*d[3]^5*d[2]^2+37/2187*d[3]*d[2]^4+61/4374*d[3]*d[1]^4-4345/11664*d[3]^2*d[1]*d[2]^2-5231/34992*d[3]^4*d[1]+527/34992*d[3]^4*d[2]-1/729*d[3]^4*d[1]^5-13/2187*d[3]^2*d[2]^5+1/1458*d[3]^2*d[1]^5+2/2187*d[3]^3*d[2]^6+1/2187*d[3]^6*d[2]^3+1/6*d[3]^3*d[2]*d[1]+97/1458*d[3]^3*d[2]^2*d[1]^2;
B[x,z,z]:=-1/17496*(d[2]-d[3])*(6528+828*d[3]*d[1]^3+9714*d[3]^2*d[2]*d[1]+8877*d[1]^2*d[2]^2*d[3]^2-7001*d[3]^3*d[2]^2*d[1]+852*d[3]^3*d[2]*d[1]^2-540*d[3]*d[2]*d[1]^4-7001*d[3]^2*d[2]^3*d[1]-858*d[3]^2*d[2]*d[1]^3-858*d[3]*d[2]^2*d[1]^3+852*d[3]*d[2]^3*d[1]^2+3744*d[3]*d[2]*d[1]^2+9714*d[3]*d[1]*d[2]^2-42*d[3]^2*d[1]^2+868*d[3]*d[2]-11428*d[3]*d[1]-13032*d[3]^2*d[2]^2+162*d[3]^4*d[2]*d[1]+162*d[3]*d[1]*d[2]^4+1728*d[2]^2-1244*d[1]^2+1272*d[3]^2*d[2]^3*d[1]^3-660*d[3]^4*d[2]^2*d[1]^2+1020*d[3]^3*d[2]^4*d[1]+1020*d[3]^4*d[2]^3*d[1]+1272*d[3]^3*d[2]^2*d[1]^3-2184*d[3]^3*d[2]^3*d[1]^2-42*d[1]^2*d[2]^2-24*d[3]^4*d[2]*d[1]^3+24*d[3]^2*d[2]*d[1]^5-660*d[3]^2*d[2]^4*d[1]^2-744*d[3]^2*d[1]^4*d[2]^2-11428*d[1]*d[2]+3949*d[3]^3*d[2]^3-1998*d[3]*d[2]^3+144*d[3]^3*d[2]^3*d[1]^4+48*d[3]^5*d[2]^3*d[1]^2-16*d[3]^2*d[2]^5*d[1]^3-144*d[3]^4*d[2]^3*d[1]^3+16*d[3]^2*d[2]^2*d[1]^6-48*d[3]^3*d[2]^2*d[1]^5+48*d[3]^4*d[2]^2*d[1]^4-16*d[3]^5*d[2]^2*d[1]^3+48*d[3]^3*d[2]^5*d[1]^2-48*d[3]^4*d[2]^5*d[1]+144*d[3]^4*d[2]^4*d[1]^2-48*d[3]^2*d[2]^3*d[1]^5+48*d[3]^2*d[2]^4*d[1]^4-48*d[3]^5*d[2]^4*d[1]-144*d[3]^3*d[2]^4*d[1]^3-24*d[3]*d[2]^4*d[1]^3+24*d[3]*d[2]^2*d[1]^5+108*d[3]^5*d[2]^2*d[1]+108*d[3]^2*d[2]^5*d[1]+1728*d[3]^2+88*d[3]^3*d[1]^3-88*d[3]^2*d[1]^4+16*d[3]^5*d[2]^5-108*d[3]^5*d[2]^3-108*d[3]^3*d[2]^5+88*d[2]^3*d[1]^3-336*d[3]^4*d[2]^4-594*d[3]^3*d[1]-594*d[1]*d[2]^3-88*d[1]^4*d[2]^2+702*d[3]^4*d[2]^2+702*d[3]^2*d[2]^4+828*d[2]*d[1]^3-1998*d[3]^3*d[2]);
B[h,h,h]:=0;
B[h,h,u]:=1/4*3^(1/2);
B[h,h,v]:=-125/216*3^(1/2);
B[h,h,w]:=1/216*3^(1/2)*(4*d[1]^2-8*d[1]*d[2]+4*d[2]^2+4*d[3]*d[1]+4*d[3]*d[2]-8*d[3]^2-5);
B[h,h,f]:=1/108*3^(1/2)*(2*d[2]+4*d[3]*d[1]^2-8*d[3]*d[2]*d[1]+4*d[3]*d[2]^2-9*d[3]+2*d[1]);
B[h,h,o]:=0;
B[h,h,otilde]:=0;
B[h,h,p]:=0;
B[h,h,q]:=1/162*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[h,h,r]:=1/6*d[1]-1/6*d[2];
B[h,h,s]:=-125/324*d[1]+125/324*d[2];
B[h,h,y]:=1/324*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[h,h,z]:=1/162*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[h,u,u]:=0;
B[h,u,v]:=-125/324;
B[h,u,w]:=1/81*d[1]^2-2/81*d[1]*d[2]+1/81*d[2]^2+1/81*d[3]*d[1]+1/81*d[3]*d[2]-2/81*d[3]^2-5/324;
B[h,u,f]:=1/81*d[1]+1/81*d[2]-1/18*d[3]+2/81*d[3]*d[1]^2-4/81*d[3]*d[2]*d[1]+2/81*d[3]*d[2]^2;
B[h,u,o]:=-98/729*3^(1/2);
B[h,u,otilde]:=172/729*3^(1/2);
B[h,u,p]:=0;
B[h,u,q]:=1/729*3^(1/2)*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[h,u,r]:=0;
B[h,u,s]:=-125/1458*3^(1/2)*(d[1]-d[2]);
B[h,u,y]:=1/1458*3^(1/2)*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[h,u,z]:=1/729*3^(1/2)*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[h,v,v]:=0;
B[h,v,w]:=0;
B[h,v,f]:=0;
B[h,v,o]:=125/243*3^(1/2);
B[h,v,otilde]:=-250/729*3^(1/2);
B[h,v,p]:=0;
B[h,v,q]:=0;
B[h,v,r]:=125/1458*3^(1/2)*(d[1]-d[2]);
B[h,v,s]:=0;
B[h,v,y]:=0;
B[h,v,z]:=0;
B[h,w,w]:=0;
B[h,w,f]:=0;
B[h,w,o]:=-1/243*3^(1/2)*(4*d[1]*d[2]-5+4*d[3]*d[2]-8*d[2]^2-8*d[3]*d[1]+4*d[1]^2+4*d[3]^2);
B[h,w,otilde]:=2/729*3^(1/2)*(4*d[1]*d[2]-5+4*d[3]*d[2]-8*d[2]^2-8*d[3]*d[1]+4*d[1]^2+4*d[3]^2);
B[h,w,p]:=0;
B[h,w,q]:=0;
B[h,w,r]:=-1/1458*3^(1/2)*(-8*d[3]*d[1]^2+4*d[1]^3-12*d[1]*d[2]^2+12*d[3]*d[2]*d[1]-37*d[1]-4*d[3]^2*d[2]+8*d[2]^3+32*d[3]+4*d[3]^2*d[1]-59*d[2]-4*d[3]*d[2]^2);
B[h,w,s]:=0;
B[h,w,y]:=0;
B[h,w,z]:=0;
B[h,f,f]:=0;
B[h,f,o]:=-2/243*3^(1/2)*(-8*d[3]*d[2]*d[1]+4*d[3]^2*d[2]+4*d[1]^2*d[2]-9*d[2]+2*d[3]+2*d[1]);
B[h,f,otilde]:=4/729*3^(1/2)*(-8*d[3]*d[2]*d[1]+4*d[3]^2*d[2]+4*d[1]^2*d[2]-9*d[2]+2*d[3]+2*d[1]);
B[h,f,p]:=0;
B[h,f,q]:=0;
B[h,f,r]:=-1/729*3^(1/2)*(8*d[3]*d[1]*d[2]^2+4*d[2]*d[1]^3-8*d[3]*d[2]*d[1]^2+2*d[1]^2-4*d[1]^2*d[2]^2-43*d[1]*d[2]+30*d[3]*d[2]-32+9*d[2]^2+4*d[3]^2*d[2]*d[1]-4*d[3]^2*d[2]^2+2*d[3]*d[1]);
B[h,f,s]:=0;
B[h,f,y]:=0;
B[h,f,z]:=0;
B[h,o,o]:=0;
B[h,o,otilde]:=512/2187;
B[h,o,p]:=0;
B[h,o,q]:=-4/729*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[h,o,r]:=-196/2187*d[1]+196/2187*d[2];
B[h,o,s]:=250/729*d[1]-250/729*d[2];
B[h,o,y]:=-2/729*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[h,o,z]:=-4/729*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[h,otilde,otilde]:=0;
B[h,otilde,p]:=0;
B[h,otilde,q]:=8/2187*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[h,otilde,r]:=344/2187*d[1]-344/2187*d[2];
B[h,otilde,s]:=-500/2187*d[1]+500/2187*d[2];
B[h,otilde,y]:=4/2187*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[h,otilde,z]:=8/2187*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[h,p,p]:=0;
B[h,p,q]:=0;
B[h,p,r]:=0;
B[h,p,s]:=0;
B[h,p,y]:=0;
B[h,p,z]:=0;
B[h,q,q]:=0;
B[h,q,r]:=4/2187*d[3]^2*d[2]-10/729*d[3]*d[2]^2+10/729*d[1]*d[2]^2+10/729*d[3]*d[2]*d[1]+56/2187*d[2]+4/2187*d[1]^3-34/2187*d[1]^2*d[2]+16/729*d[3]-4/2187*d[3]^2*d[1]-80/2187*d[1];
B[h,q,s]:=0;
B[h,q,y]:=0;
B[h,q,z]:=0;
B[h,r,r]:=0;
B[h,r,s]:=125/2187*d[1]^2-125/2187*d[3]*d[1]+125/2187*d[3]*d[2]-125/2187*d[1]*d[2]-500/2187;
B[h,r,y]:=4/729*d[2]*d[1]^3+85/2187*d[1]^2+16/729*d[2]^2-32/2187*d[3]^2-28/729+8/2187*d[3]^3*d[2]+16/2187*d[3]*d[1]*d[2]^2+43/2187*d[3]*d[1]-11/2187*d[3]*d[2]+4/729*d[3]^2*d[1]^2-133/2187*d[1]*d[2]-4/2187*d[3]^2*d[2]^2-8/2187*d[3]^3*d[1]-4/729*d[1]^2*d[2]^2-4/729*d[3]*d[2]*d[1]^2-8/2187*d[3]^2*d[2]*d[1]-4/2187*d[1]^4+4/2187*d[1]*d[2]^3-4/2187*d[3]*d[2]^3;
B[h,r,z]:=8/2187*d[3]^2*d[2]^3*d[1]+8/729*d[3]^2*d[2]*d[1]^3+44/2187*d[1]^2-8/81*d[3]^2-8/729*d[1]^2*d[2]^2*d[3]^2-8/2187*d[3]^3*d[2]^3-8/729*d[3]^3*d[2]*d[1]^2+2/81*d[3]^3*d[2]+4/729*d[3]*d[1]*d[2]^2+196/2187*d[3]*d[1]-100/2187*d[3]*d[2]+2/27*d[3]^2*d[1]^2-4/729*d[3]*d[1]^3-44/2187*d[1]*d[2]+28/729*d[3]^2*d[2]^2-2/81*d[3]^3*d[1]+8/729*d[3]^3*d[2]^2*d[1]+8/2187*d[3]^3*d[1]^3-82/729*d[3]^2*d[2]*d[1]-16/729-8/2187*d[3]^2*d[1]^4;
B[h,s,s]:=0;
B[h,s,y]:=0;
B[h,s,z]:=0;
B[h,y,y]:=0;
B[h,y,z]:=0;
B[h,z,z]:=0;
B[u,u,u]:=1/192*3^(1/2);
B[u,u,v]:=-2375/31104*3^(1/2);
B[u,u,w]:=19/31104*3^(1/2)*(4*d[1]^2-8*d[1]*d[2]+4*d[2]^2+4*d[3]*d[1]+4*d[3]*d[2]-8*d[3]^2-5);
B[u,u,f]:=19/15552*3^(1/2)*(2*d[2]+4*d[3]*d[1]^2-8*d[3]*d[2]*d[1]+4*d[3]*d[2]^2-9*d[3]+2*d[1]);
B[u,u,o]:=0;
B[u,u,otilde]:=0;
B[u,u,p]:=0;
B[u,u,q]:=19/23328*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[u,u,r]:=1/288*d[1]-1/288*d[2];
B[u,u,s]:=-2375/46656*d[1]+2375/46656*d[2];
B[u,u,y]:=19/46656*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[u,u,z]:=19/23328*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[u,v,v]:=104225/62208*3^(1/2);
B[u,v,w]:=-1375/186624*3^(1/2)*(4*d[1]^2-8*d[1]*d[2]+4*d[2]^2+4*d[3]*d[1]+4*d[3]*d[2]-8*d[3]^2-5);
B[u,v,f]:=-1375/93312*3^(1/2)*(2*d[2]+4*d[3]*d[1]^2-8*d[3]*d[2]*d[1]+4*d[3]*d[2]^2-9*d[3]+2*d[1]);
B[u,v,o]:=1250/2187;
B[u,v,otilde]:=0;
B[u,v,p]:=4400/2187;
B[u,v,q]:=-1375/139968*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[u,v,r]:=-2375/46656*d[1]+2375/46656*d[2];
B[u,v,s]:=104225/93312*d[1]-104225/93312*d[2];
B[u,v,y]:=-1375/279936*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[u,v,z]:=-1375/139968*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[u,w,w]:=11/186624*3^(1/2)*(80*d[1]*d[2]^3+537-16*d[3]^3*d[2]+80*d[3]^3*d[1]-236*d[1]*d[2]-80*d[3]^2*d[2]*d[1]-48*d[1]^2*d[2]^2-48*d[3]^2*d[1]^2-16*d[2]*d[1]^3+96*d[3]^2*d[2]^2+16*d[1]^4-16*d[3]*d[2]^3+532*d[3]^2-296*d[1]^2+532*d[2]^2+112*d[3]*d[2]*d[1]^2-32*d[2]^4-32*d[3]^4-236*d[3]*d[1]-3368*d[3]*d[2]-16*d[3]*d[1]^3-80*d[3]*d[1]*d[2]^2);
B[u,w,f]:=11/93312*3^(1/2)*(16*d[1]^2*d[2]+336*d[3]^2*d[1]+8*d[1]^3-36*d[3]^3-284*d[3]^2*d[2]-266*d[1]-1546*d[2]-8*d[1]*d[2]^2+813*d[3]-328*d[3]*d[1]^2+572*d[3]*d[2]^2-260*d[3]*d[2]*d[1]+80*d[3]^2*d[2]*d[1]^2-16*d[3]*d[2]*d[1]^3+80*d[3]*d[2]^3*d[1]-48*d[3]*d[2]^2*d[1]^2+16*d[3]^3*d[2]^2+16*d[3]^3*d[1]^2+16*d[3]^2*d[2]^3-32*d[3]^2*d[1]^3-16*d[2]^3-32*d[3]*d[2]^4+16*d[3]*d[1]^4-64*d[3]^2*d[1]*d[2]^2-32*d[3]^3*d[2]*d[1]);
B[u,w,o]:=-40/2187*d[1]*d[2]+80/2187*d[2]^2-40/2187*d[1]^2-40/2187*d[3]^2+80/2187*d[3]*d[1]-40/2187*d[3]*d[2]+50/2187;
B[u,w,otilde]:=0;
B[u,w,p]:=0;
B[u,w,q]:=11/17496*d[2]*d[1]^3-605/23328*d[1]^2+7799/69984*d[2]^2-77/4374*d[3]^2+55/11664*d[3]^3*d[2]+539/34992*d[3]*d[1]*d[2]^2+6809/139968*d[3]*d[1]-31801/139968*d[3]*d[2]+22/2187*d[3]^2*d[1]^2-209/34992*d[3]*d[1]^3-253/2187*d[1]*d[2]+143/34992*d[3]^2*d[2]^2-55/11664*d[3]^3*d[1]-11/5832*d[1]^2*d[2]^2+11/17496*d[3]*d[2]*d[1]^2-55/3888*d[3]^2*d[2]*d[1]+11/8748*d[2]^4+11/17496*d[1]^4+176/2187-11/17496*d[1]*d[2]^3-22/2187*d[3]*d[2]^3;
B[u,w,r]:=-19/11664*d[3]^2*d[2]+19/3888*d[3]*d[2]*d[1]-19/3888*d[1]*d[2]^2-19/5832*d[3]*d[1]^2-703/46656*d[1]-19/11664*d[3]*d[2]^2+19/5832*d[2]^3-1121/46656*d[2]+19/11664*d[1]^3+19/1458*d[3]+19/11664*d[3]^2*d[1];
B[u,w,s]:=50875/279936*d[1]+81125/279936*d[2]-1375/8748*d[3]-1375/23328*d[3]*d[2]*d[1]-1375/69984*d[3]^2*d[1]+1375/69984*d[3]^2*d[2]+1375/69984*d[3]*d[2]^2+1375/34992*d[3]*d[1]^2+1375/23328*d[1]*d[2]^2-1375/69984*d[1]^3-1375/34992*d[2]^3;
B[u,w,y]:=55/23328*d[1]^2*d[2]-11/8748*d[1]^4*d[2]+11/2187*d[1]^2*d[2]^3-11/8748*d[2]^2*d[1]^3-77/17496*d[1]*d[2]^4+11/17496*d[1]^5+2167/69984*d[3]^2*d[1]-253/11664*d[1]^3-22/2187*d[3]^3+649/69984*d[3]^2*d[2]+26323/279936*d[1]-71731/279936*d[2]+44/729*d[1]*d[2]^2+473/8748*d[3]+55/69984*d[3]*d[1]^2+4631/34992*d[3]*d[2]^2-11429/69984*d[3]*d[2]*d[1]-11/8748*d[3]^2*d[2]*d[1]^2+11/2187*d[3]*d[2]*d[1]^3+11/4374*d[3]*d[2]^3*d[1]-11/1458*d[3]*d[2]^2*d[1]^2+11/17496*d[3]^3*d[2]^2+55/17496*d[3]^3*d[1]^2-11/2916*d[3]^2*d[2]^3-11/5832*d[3]^2*d[1]^3-319/7776*d[2]^3+11/17496*d[3]*d[2]^4-11/17496*d[3]*d[1]^4+121/17496*d[3]^2*d[1]*d[2]^2+11/8748*d[2]^5-11/8748*d[3]^4*d[1]+11/8748*d[3]^4*d[2]-11/2916*d[3]^3*d[2]*d[1];
B[u,w,z]:=-11/4374*d[3]^2*d[2]^2*d[1]^3+22/2187*d[3]^2*d[2]^3*d[1]^2+77/8748*d[3]^3*d[2]*d[1]^3+11/2916*d[3]^4*d[2]^2*d[1]-77/8748*d[3]^2*d[1]*d[2]^4-11/4374*d[3]^2*d[1]^4*d[2]+37477/139968*d[3]^2*d[1]-121/17496*d[1]^3-11/162*d[3]^3-11/2916*d[3]^4*d[2]*d[1]^2+55/8748*d[3]^3*d[2]^3*d[1]-4741/139968*d[3]^2*d[2]+1661/69984*d[1]-32285/69984*d[2]+121/5832*d[1]*d[2]^2+55/243*d[3]-4477/69984*d[3]*d[1]^2+23881/69984*d[3]*d[2]^2-715/1944*d[3]*d[2]*d[1]+11/8748*d[3]^4*d[1]^3-11/8748*d[3]^3*d[2]^4-11/8748*d[3]^4*d[2]^3-11/4374*d[3]^3*d[1]^4+77/11664*d[3]^2*d[2]*d[1]^2+11/5832*d[3]*d[2]*d[1]^3-11/5832*d[3]*d[2]^3*d[1]-11/1944*d[3]*d[2]^2*d[1]^2+143/3888*d[3]^3*d[2]^2+143/2916*d[3]^3*d[1]^2-2717/34992*d[3]^2*d[2]^3-385/8748*d[3]^2*d[1]^3-121/8748*d[2]^3+11/2916*d[3]*d[2]^4+11/5832*d[3]*d[1]^4+671/5832*d[3]^2*d[1]*d[2]^2-11/1296*d[3]^4*d[1]+11/1296*d[3]^4*d[2]+11/4374*d[3]^2*d[2]^5+11/8748*d[3]^2*d[1]^5-1001/11664*d[3]^3*d[2]*d[1]-11/972*d[3]^3*d[2]^2*d[1]^2;
B[u,f,f]:=11/46656*3^(1/2)*(-768+8*d[3]*d[1]^3+320*d[3]^2*d[2]*d[1]+64*d[1]^2*d[2]^2*d[3]^2-32*d[3]^3*d[2]^2*d[1]+16*d[3]^3*d[2]*d[1]^2+16*d[3]*d[2]*d[1]^4-32*d[3]^2*d[2]^3*d[1]-32*d[3]^2*d[2]*d[1]^3-32*d[3]*d[2]^2*d[1]^3+16*d[3]*d[2]^3*d[1]^2-360*d[3]*d[2]*d[1]^2+320*d[3]*d[1]*d[2]^2+8*d[3]^2*d[1]^2+1109*d[3]*d[2]-270*d[3]*d[1]-240*d[3]^2*d[2]^2-18*d[2]^2+4*d[1]^2+8*d[1]^2*d[2]^2-270*d[1]*d[2]+16*d[3]^3*d[2]^3-36*d[3]*d[2]^3-18*d[3]^2+8*d[2]*d[1]^3-36*d[3]^3*d[2]);
B[u,f,o]:=-80/2187*d[3]^2*d[2]-40/2187*d[3]-80/2187*d[1]^2*d[2]+160/2187*d[3]*d[2]*d[1]-40/2187*d[1]+20/243*d[2];
B[u,f,otilde]:=0;
B[u,f,p]:=0;
B[u,f,q]:=-286/2187*d[1]+22/81*d[2]-451/2187*d[3]+55/5832*d[3]*d[2]^2*d[1]^2+7799/69984*d[3]*d[2]*d[1]+11/4374*d[3]*d[2]^3*d[1]-11/8748*d[3]^2*d[2]^3-11/8748*d[1]^2*d[2]^3+55/5832*d[3]^3*d[2]^2-55/5832*d[3]^3*d[2]*d[1]-209/17496*d[3]*d[2]*d[1]^3-55/11664*d[3]^2*d[1]-1067/34992*d[3]^2*d[2]-3641/69984*d[3]*d[2]^2-143/34992*d[3]*d[1]^2+517/17496*d[1]*d[2]^2+11/17496*d[1]^3+11/8748*d[1]^4*d[2]-1859/34992*d[1]^2*d[2]+44/2187*d[3]^2*d[2]*d[1]^2+11/3888*d[2]^3-55/2916*d[3]^2*d[1]*d[2]^2;
B[u,f,r]:=19/5832*d[2]*d[1]^3-19/5832*d[3]^2*d[2]^2-19/5832*d[1]^2*d[2]^2-817/23328*d[1]*d[2]+95/3888*d[3]*d[2]+19/5832*d[3]^2*d[2]*d[1]+19/2916*d[3]*d[1]*d[2]^2-19/729+19/2592*d[2]^2-19/2916*d[3]*d[2]*d[1]^2+19/11664*d[3]*d[1]+19/11664*d[1]^2;
B[u,f,s]:=-1375/34992*d[2]*d[1]^3-1375/69984*d[1]^2-1375/15552*d[2]^2-1375/17496*d[3]*d[1]*d[2]^2-1375/69984*d[3]*d[1]-6875/23328*d[3]*d[2]+59125/139968*d[1]*d[2]+1375/34992*d[3]^2*d[2]^2+1375/4374+1375/34992*d[1]^2*d[2]^2+1375/17496*d[3]*d[2]*d[1]^2-1375/34992*d[3]^2*d[2]*d[1];
B[u,f,y]:=11/8748*d[3]*d[1]^3+2299/34992*d[3]^2*d[2]*d[1]-11/8748*d[1]^2*d[2]^2*d[3]^2-11/2187*d[3]^3*d[2]^2*d[1]+55/8748*d[3]^3*d[2]*d[1]^2-11/8748*d[3]*d[2]*d[1]^4+55/8748*d[3]^2*d[2]^3*d[1]-11/2916*d[3]^2*d[2]*d[1]^3+11/1458*d[3]*d[2]^2*d[1]^3-77/8748*d[3]*d[2]^3*d[1]^2-55/34992*d[3]*d[2]*d[1]^2-913/17496*d[3]*d[1]*d[2]^2-11/17496*d[3]^2*d[1]^2+15719/69984*d[3]*d[2]-9559/69984*d[3]*d[1]-869/34992*d[3]^2*d[2]^2-11/4374*d[3]^4*d[2]*d[1]+11/4374*d[3]*d[1]*d[2]^4-8261/46656*d[2]^2-2519/69984*d[1]^2+11/17496*d[1]^4+11/3888*d[2]^4+1441/17496*d[1]^2*d[2]^2+37213/139968*d[1]*d[2]-11/8748*d[3]^3*d[2]^3+1133/34992*d[3]*d[2]^3-275/1458+44/2187*d[3]^2+11/2916*d[2]^3*d[1]^3-11/8748*d[3]^3*d[1]-1375/34992*d[1]*d[2]^3+11/8748*d[2]*d[1]^5-11/2916*d[1]^4*d[2]^2+11/4374*d[3]^4*d[2]^2-11/8748*d[3]^2*d[2]^4-11/8748*d[1]^2*d[2]^4-407/8748*d[2]*d[1]^3-55/2916*d[3]^3*d[2];
B[u,f,z]:=11/5832*d[3]*d[1]^3+47707/69984*d[3]^2*d[2]*d[1]+77/486*d[1]^2*d[2]^2*d[3]^2-110/729*d[3]^3*d[2]^2*d[1]+275/2916*d[3]^3*d[2]*d[1]^2+11/2916*d[3]*d[2]*d[1]^4-1243/17496*d[3]^2*d[2]^3*d[1]-275/2916*d[3]^2*d[2]*d[1]^3-11/2916*d[3]*d[2]^3*d[1]^2-4609/34992*d[3]*d[2]*d[1]^2+1067/17496*d[3]*d[1]*d[2]^2-781/11664*d[3]^2*d[1]^2+13849/17496*d[3]*d[2]-6985/17496*d[3]*d[1]-29293/69984*d[3]^2*d[2]^2-11/648*d[3]^4*d[2]*d[1]-121/3888*d[2]^2-121/17496*d[1]^2+11/1458*d[3]^2*d[2]^3*d[1]^3-11/1458*d[3]^4*d[2]^2*d[1]^2+11/2187*d[3]^3*d[2]^4*d[1]+11/1458*d[3]^4*d[2]^3*d[1]+11/729*d[3]^3*d[2]^2*d[1]^3-11/729*d[3]^3*d[2]^3*d[1]^2+121/8748*d[1]^2*d[2]^2+11/4374*d[3]^4*d[2]*d[1]^3+11/4374*d[3]^2*d[2]*d[1]^5-11/4374*d[3]^2*d[2]^4*d[1]^2-11/2187*d[3]^3*d[2]*d[1]^4-11/1458*d[3]^2*d[1]^4*d[2]^2+2387/34992*d[1]*d[2]+121/2187*d[3]^3*d[2]^3+11/1296*d[3]*d[2]^3-110/243+11/81*d[3]^2+11/8748*d[3]^3*d[1]^3+11/8748*d[3]^2*d[1]^4-11/4374*d[3]^4*d[2]^4-11/1296*d[3]^3*d[1]+11/648*d[3]^4*d[2]^2+11/1944*d[3]^2*d[2]^4-121/8748*d[2]*d[1]^3-55/432*d[3]^3*d[2];
B[u,o,o]:=4304/19683*3^(1/2);
B[u,o,otilde]:=0;
B[u,o,p]:=0;
B[u,o,q]:=40/19683*3^(1/2)*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[u,o,r]:=0;
B[u,o,s]:=-2500/19683*3^(1/2)*(d[1]-d[2]);
B[u,o,y]:=20/19683*3^(1/2)*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[u,o,z]:=40/19683*3^(1/2)*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[u,otilde,otilde]:=6496/19683*3^(1/2);
B[u,otilde,p]:=0;
B[u,otilde,q]:=0;
B[u,otilde,r]:=0;
B[u,otilde,s]:=0;
B[u,otilde,y]:=0;
B[u,otilde,z]:=0;
B[u,p,p]:=-70400/19683*3^(1/2);
B[u,p,q]:=0;
B[u,p,r]:=0;
B[u,p,s]:=-8800/19683*3^(1/2)*(d[1]-d[2]);
B[u,p,y]:=0;
B[u,p,z]:=0;
B[u,q,q]:=-11/314928*3^(1/2)*(30*d[1]*d[2]^3+4096-30*d[3]^3*d[2]+30*d[3]^3*d[1]-504*d[1]*d[2]-225*d[3]^2*d[2]*d[1]-4*d[1]^2*d[2]^2-4*d[3]^2*d[1]^2-30*d[2]*d[1]^3+229*d[3]^2*d[2]^2+4*d[1]^4-30*d[3]*d[2]^3+1368*d[3]^2-912*d[1]^2+1368*d[2]^2+285*d[3]*d[2]*d[1]^2-504*d[3]*d[1]-8532*d[3]*d[2]-30*d[3]*d[1]^3-225*d[3]*d[1]*d[2]^2);
B[u,q,r]:=-19/104976*3^(1/2)*(28*d[2]+15*d[3]*d[2]*d[1]+2*d[1]^3-15*d[3]*d[2]^2+24*d[3]-17*d[1]^2*d[2]+2*d[3]^2*d[2]-2*d[3]^2*d[1]-40*d[1]+15*d[1]*d[2]^2);
B[u,q,s]:=1375/629856*3^(1/2)*(28*d[2]+15*d[3]*d[2]*d[1]+2*d[1]^3-15*d[3]*d[2]^2+24*d[3]-17*d[1]^2*d[2]+2*d[3]^2*d[2]-2*d[3]^2*d[1]-40*d[1]+15*d[1]*d[2]^2);
B[u,q,y]:=-11/629856*3^(1/2)*(1925*d[1]^2*d[2]-84*d[1]^4*d[2]-188*d[1]^2*d[2]^3+204*d[2]^2*d[1]^3+60*d[1]*d[2]^4+8*d[1]^5+1898*d[3]^2*d[1]-554*d[1]^3-192*d[3]^3-1610*d[3]^2*d[2]+840*d[1]-19020*d[2]-1707*d[1]*d[2]^2+10760*d[3]-1536*d[3]*d[1]^2+3579*d[3]*d[2]^2-2139*d[3]*d[2]*d[1]+220*d[3]^2*d[2]*d[1]^2+240*d[3]*d[2]^3*d[1]-188*d[3]*d[2]^2*d[1]^2+128*d[3]^3*d[2]^2-8*d[3]^3*d[1]^2-52*d[3]^2*d[2]^3-24*d[3]^2*d[1]^3+336*d[2]^3-60*d[3]*d[2]^4+8*d[3]*d[1]^4-144*d[3]^2*d[1]*d[2]^2+16*d[3]^4*d[1]-16*d[3]^4*d[2]-120*d[3]^3*d[2]*d[1]);
B[u,q,z]:=-11/314928*3^(1/2)*(374*d[1]^2*d[2]+204*d[3]^2*d[2]^2*d[1]^3-188*d[3]^2*d[2]^3*d[1]^2+60*d[3]^3*d[2]*d[1]^3-24*d[3]^4*d[2]^2*d[1]+60*d[3]^2*d[1]*d[2]^4-84*d[3]^2*d[1]^4*d[2]+6452*d[3]^2*d[1]-44*d[1]^3-648*d[3]^3+24*d[3]^4*d[2]*d[1]^2+180*d[3]^3*d[2]^3*d[1]-5840*d[3]^2*d[2]-2832*d[1]-15528*d[2]-330*d[1]*d[2]^2+15216*d[3]-2736*d[3]*d[1]^2+4434*d[3]*d[2]^2-1842*d[3]*d[2]*d[1]-8*d[3]^4*d[1]^3-60*d[3]^3*d[2]^4+8*d[3]^4*d[2]^3+1845*d[3]^2*d[2]*d[1]^2-90*d[3]*d[2]*d[1]^3+90*d[3]*d[2]^3*d[1]-12*d[3]*d[2]^2*d[1]^2+705*d[3]^3*d[2]^2+276*d[3]^3*d[1]^2+246*d[3]^2*d[2]^3-534*d[3]^2*d[1]^3+12*d[3]*d[1]^4-1557*d[3]^2*d[1]*d[2]^2+54*d[3]^4*d[1]-54*d[3]^4*d[2]+8*d[3]^2*d[1]^5-981*d[3]^3*d[2]*d[1]-180*d[3]^3*d[2]^2*d[1]^2);
B[u,r,r]:=-1/1296*3^(1/2)*(-4-d[1]*d[2]+d[1]^2-d[3]*d[1]+d[3]*d[2]);
B[u,r,s]:=2375/209952*3^(1/2)*(-4-d[1]*d[2]+d[1]^2-d[3]*d[1]+d[3]*d[2]);
B[u,r,y]:=-19/209952*3^(1/2)*(-4*d[1]*d[2]^3+84-8*d[3]^3*d[2]+8*d[3]^3*d[1]+133*d[1]*d[2]+8*d[3]^2*d[2]*d[1]+12*d[1]^2*d[2]^2-12*d[3]^2*d[1]^2-12*d[2]*d[1]^3+4*d[3]^2*d[2]^2+4*d[1]^4+4*d[3]*d[2]^3+32*d[3]^2-85*d[1]^2-48*d[2]^2+12*d[3]*d[2]*d[1]^2-43*d[3]*d[1]+11*d[3]*d[2]-16*d[3]*d[1]*d[2]^2);
B[u,r,z]:=-19/104976*3^(1/2)*(-4*d[3]^3*d[1]^3+24+12*d[3]^3*d[2]*d[1]^2-27*d[3]^3*d[2]+27*d[3]^3*d[1]+22*d[1]*d[2]+123*d[3]^2*d[2]*d[1]-81*d[3]^2*d[1]^2-42*d[3]^2*d[2]^2-4*d[3]^2*d[2]^3*d[1]+108*d[3]^2-22*d[1]^2-12*d[3]^3*d[2]^2*d[1]+4*d[3]^3*d[2]^3-98*d[3]*d[1]+50*d[3]*d[2]+4*d[3]^2*d[1]^4+6*d[3]*d[1]^3-6*d[3]*d[1]*d[2]^2-12*d[3]^2*d[2]*d[1]^3+12*d[1]^2*d[2]^2*d[3]^2);
B[u,s,s]:=-104225/419904*3^(1/2)*(-4-d[1]*d[2]+d[1]^2-d[3]*d[1]+d[3]*d[2]);
B[u,s,y]:=1375/1259712*3^(1/2)*(-4*d[1]*d[2]^3+84-8*d[3]^3*d[2]+8*d[3]^3*d[1]+133*d[1]*d[2]+8*d[3]^2*d[2]*d[1]+12*d[1]^2*d[2]^2-12*d[3]^2*d[1]^2-12*d[2]*d[1]^3+4*d[3]^2*d[2]^2+4*d[1]^4+4*d[3]*d[2]^3+32*d[3]^2-85*d[1]^2-48*d[2]^2+12*d[3]*d[2]*d[1]^2-43*d[3]*d[1]+11*d[3]*d[2]-16*d[3]*d[1]*d[2]^2);
B[u,s,z]:=1375/629856*3^(1/2)*(-4*d[3]^3*d[1]^3+24+12*d[3]^3*d[2]*d[1]^2-27*d[3]^3*d[2]+27*d[3]^3*d[1]+22*d[1]*d[2]+123*d[3]^2*d[2]*d[1]-81*d[3]^2*d[1]^2-42*d[3]^2*d[2]^2-4*d[3]^2*d[2]^3*d[1]+108*d[3]^2-22*d[1]^2-12*d[3]^3*d[2]^2*d[1]+4*d[3]^3*d[2]^3-98*d[3]*d[1]+50*d[3]*d[2]+4*d[3]^2*d[1]^4+6*d[3]*d[1]^3-6*d[3]*d[1]*d[2]^2-12*d[3]^2*d[2]*d[1]^3+12*d[1]^2*d[2]^2*d[3]^2);
B[u,y,y]:=-11/1259712*3^(1/2)*(-38628+636*d[3]*d[1]^3+3944*d[3]^2*d[2]*d[1]+368*d[1]^2*d[2]^2*d[3]^2-160*d[3]^3*d[2]^2*d[1]-64*d[3]^3*d[2]*d[1]^2+160*d[3]*d[2]*d[1]^4-160*d[3]^2*d[2]^3*d[1]-160*d[3]^2*d[2]*d[1]^3-160*d[3]*d[2]^2*d[1]^3-64*d[3]*d[2]^3*d[1]^2-5688*d[3]*d[2]*d[1]^2+3944*d[3]*d[1]*d[2]^2+1728*d[3]^2*d[1]^2+32633*d[3]*d[2]-6313*d[3]*d[1]-3752*d[3]^2*d[2]^2+128*d[3]^4*d[2]*d[1]+128*d[3]*d[1]*d[2]^4-5808*d[2]^2+7993*d[1]^2-872*d[1]^4+384*d[2]^4+1728*d[1]^2*d[2]^2-6313*d[1]*d[2]+96*d[3]^3*d[2]^3+340*d[3]*d[2]^3-5808*d[3]^2+128*d[3]^3*d[1]^3-32*d[3]^2*d[1]^4-32*d[3]*d[1]^5+32*d[3]^5*d[1]-32*d[3]^5*d[2]+32*d[1]*d[2]^5-32*d[3]*d[2]^5-112*d[3]^4*d[1]^2+128*d[2]^3*d[1]^3+16*d[1]^6-1876*d[3]^3*d[1]-1876*d[1]*d[2]^3+384*d[3]^4-32*d[2]*d[1]^5-32*d[1]^4*d[2]^2-16*d[3]^4*d[2]^2-16*d[3]^2*d[2]^4-112*d[1]^2*d[2]^4+636*d[2]*d[1]^3+340*d[3]^3*d[2]);
B[u,y,z]:=-11/629856*3^(1/2)*(-31224-1398*d[3]*d[1]^3+3817*d[3]^2*d[2]*d[1]+1728*d[1]^2*d[2]^2*d[3]^2+156*d[3]^3*d[2]^2*d[1]-2520*d[3]^3*d[2]*d[1]^2+24*d[3]*d[2]*d[1]^4-1796*d[3]^2*d[2]^3*d[1]+636*d[3]^2*d[2]*d[1]^3-72*d[3]*d[2]^2*d[1]^3-24*d[3]*d[2]^3*d[1]^2-4872*d[3]*d[2]*d[1]^2+5518*d[3]*d[1]*d[2]^2+10749*d[3]^2*d[1]^2+38950*d[3]*d[2]+1130*d[3]*d[1]-10246*d[3]^2*d[2]^2+1584*d[3]^4*d[2]*d[1]+48*d[3]*d[1]*d[2]^4-192*d[2]^2+1102*d[1]^2-88*d[1]^4+128*d[3]^2*d[2]^3*d[1]^3+192*d[3]^4*d[2]^2*d[1]^2+96*d[3]^3*d[2]^4*d[1]-96*d[3]^4*d[2]^3*d[1]-112*d[3]^3*d[2]^2*d[1]^3-48*d[3]^3*d[2]^3*d[1]^2+264*d[1]^2*d[2]^2-160*d[3]^4*d[2]*d[1]^3-32*d[3]^2*d[2]*d[1]^5-112*d[3]^2*d[2]^4*d[1]^2+144*d[3]^3*d[2]*d[1]^4-32*d[3]^2*d[1]^4*d[2]^2-6478*d[1]*d[2]+668*d[3]^3*d[2]^3-400*d[3]*d[2]^3-48*d[3]^5*d[2]^2*d[1]+32*d[3]^2*d[2]^5*d[1]+48*d[3]^5*d[2]*d[1]^2-17340*d[3]^2+1696*d[3]^3*d[1]^3-904*d[3]^2*d[1]^4+24*d[3]*d[1]^5+108*d[3]^5*d[1]-108*d[3]^5*d[2]-924*d[3]^4*d[1]^2+16*d[3]^5*d[2]^3-16*d[3]^5*d[1]^3-32*d[3]^3*d[2]^5-48*d[3]^3*d[1]^5+16*d[3]^4*d[2]^4-9551*d[3]^3*d[1]-176*d[1]*d[2]^3+1296*d[3]^4-660*d[3]^4*d[2]^2+336*d[3]^2*d[2]^4+48*d[3]^4*d[1]^4+16*d[3]^2*d[1]^6+5087*d[3]^3*d[2]);
B[u,z,z]:=-11/314928*3^(1/2)*(-30864-132*d[3]*d[1]^3+18186*d[3]^2*d[2]*d[1]+13485*d[1]^2*d[2]^2*d[3]^2-10745*d[3]^3*d[2]^2*d[1]+564*d[3]^3*d[2]*d[1]^2+36*d[3]*d[2]*d[1]^4-10745*d[3]^2*d[2]^3*d[1]-1338*d[3]^2*d[2]*d[1]^3-1338*d[3]*d[2]^2*d[1]^3+564*d[3]*d[2]^3*d[1]^2-8208*d[3]*d[2]*d[1]^2+18186*d[3]*d[1]*d[2]^2+1014*d[3]^2*d[1]^2+54916*d[3]*d[2]-8980*d[3]*d[1]-33084*d[3]^2*d[2]^2+162*d[3]^4*d[2]*d[1]+162*d[3]*d[1]*d[2]^4-648*d[2]^2+484*d[1]^2+1656*d[3]^2*d[2]^3*d[1]^3-852*d[3]^4*d[2]^2*d[1]^2+1404*d[3]^3*d[2]^4*d[1]+1404*d[3]^4*d[2]^3*d[1]+1656*d[3]^3*d[2]^2*d[1]^3-2952*d[3]^3*d[2]^3*d[1]^2+1014*d[1]^2*d[2]^2-24*d[3]^4*d[2]*d[1]^3+24*d[3]^2*d[2]*d[1]^5-852*d[3]^2*d[2]^4*d[1]^2-936*d[3]^2*d[1]^4*d[2]^2-8980*d[1]*d[2]+6925*d[3]^3*d[2]^3-1350*d[3]*d[2]^3+144*d[3]^3*d[2]^3*d[1]^4+48*d[3]^5*d[2]^3*d[1]^2-16*d[3]^2*d[2]^5*d[1]^3-144*d[3]^4*d[2]^3*d[1]^3+16*d[3]^2*d[2]^2*d[1]^6-48*d[3]^3*d[2]^2*d[1]^5+48*d[3]^4*d[2]^2*d[1]^4-16*d[3]^5*d[2]^2*d[1]^3+48*d[3]^3*d[2]^5*d[1]^2-48*d[3]^4*d[2]^5*d[1]+144*d[3]^4*d[2]^4*d[1]^2-48*d[3]^2*d[2]^3*d[1]^5+48*d[3]^2*d[2]^4*d[1]^4-48*d[3]^5*d[2]^4*d[1]-144*d[3]^3*d[2]^4*d[1]^3-24*d[3]*d[2]^4*d[1]^3+24*d[3]*d[2]^2*d[1]^5+108*d[3]^5*d[2]^2*d[1]+108*d[3]^2*d[2]^5*d[1]-648*d[3]^2+88*d[3]^3*d[1]^3-88*d[3]^2*d[1]^4+16*d[3]^5*d[2]^5-108*d[3]^5*d[2]^3-108*d[3]^3*d[2]^5+88*d[2]^3*d[1]^3-528*d[3]^4*d[2]^4-594*d[3]^3*d[1]-594*d[1]*d[2]^3-88*d[1]^4*d[2]^2+1134*d[3]^4*d[2]^2+1134*d[3]^2*d[2]^4-132*d[2]*d[1]^3-1350*d[3]^3*d[2]);
B[v,v,v]:=-219775/13824*3^(1/2);
B[v,v,w]:=9475/124416*3^(1/2)*(4*d[1]^2-8*d[1]*d[2]+4*d[2]^2+4*d[3]*d[1]+4*d[3]*d[2]-8*d[3]^2-5);
B[v,v,f]:=9475/62208*3^(1/2)*(2*d[2]+4*d[3]*d[1]^2-8*d[3]*d[2]*d[1]+4*d[3]*d[2]^2-9*d[3]+2*d[1]);
B[v,v,o]:=0;
B[v,v,otilde]:=0;
B[v,v,p]:=0;
B[v,v,q]:=9475/93312*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[v,v,r]:=104225/93312*d[1]-104225/93312*d[2];
B[v,v,s]:=-219775/20736*d[1]+219775/20736*d[2];
B[v,v,y]:=9475/186624*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[v,v,z]:=9475/93312*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[v,w,w]:=-125/373248*3^(1/2)*(80*d[1]*d[2]^3+537-16*d[3]^3*d[2]+80*d[3]^3*d[1]-236*d[1]*d[2]-80*d[3]^2*d[2]*d[1]-48*d[1]^2*d[2]^2-48*d[3]^2*d[1]^2-16*d[2]*d[1]^3+96*d[3]^2*d[2]^2+16*d[1]^4-16*d[3]*d[2]^3+532*d[3]^2-296*d[1]^2+532*d[2]^2+112*d[3]*d[2]*d[1]^2-32*d[2]^4-32*d[3]^4-236*d[3]*d[1]-3368*d[3]*d[2]-16*d[3]*d[1]^3-80*d[3]*d[1]*d[2]^2);
B[v,w,f]:=-125/186624*3^(1/2)*(16*d[1]^2*d[2]+336*d[3]^2*d[1]+8*d[1]^3-36*d[3]^3-284*d[3]^2*d[2]-266*d[1]-1546*d[2]-8*d[1]*d[2]^2+813*d[3]-328*d[3]*d[1]^2+572*d[3]*d[2]^2-260*d[3]*d[2]*d[1]+80*d[3]^2*d[2]*d[1]^2-16*d[3]*d[2]*d[1]^3+80*d[3]*d[2]^3*d[1]-48*d[3]*d[2]^2*d[1]^2+16*d[3]^3*d[2]^2+16*d[3]^3*d[1]^2+16*d[3]^2*d[2]^3-32*d[3]^2*d[1]^3-16*d[2]^3-32*d[3]*d[2]^4+16*d[3]*d[1]^4-64*d[3]^2*d[1]*d[2]^2-32*d[3]^3*d[2]*d[1]);
B[v,w,o]:=0;
B[v,w,otilde]:=0;
B[v,w,p]:=-800/2187*d[1]^2+1600/2187*d[2]^2-800/2187*d[3]^2+1600/2187*d[3]*d[1]-800/2187*d[3]*d[2]-800/2187*d[1]*d[2]+1000/2187;
B[v,w,q]:=-125/34992*d[2]*d[1]^3+6875/46656*d[1]^2-88625/139968*d[2]^2+875/8748*d[3]^2-625/23328*d[3]^3*d[2]-6125/69984*d[3]*d[1]*d[2]^2-77375/279936*d[3]*d[1]+361375/279936*d[3]*d[2]-125/2187*d[3]^2*d[1]^2+2375/69984*d[3]*d[1]^3+2875/4374*d[1]*d[2]-1625/69984*d[3]^2*d[2]^2+625/23328*d[3]^3*d[1]+125/11664*d[1]^2*d[2]^2-125/34992*d[3]*d[2]*d[1]^2+625/7776*d[3]^2*d[2]*d[1]-125/17496*d[2]^4-125/34992*d[1]^4+125/34992*d[1]*d[2]^3+125/2187*d[3]*d[2]^3-1000/2187;
B[v,w,r]:=50875/279936*d[1]+81125/279936*d[2]-1375/8748*d[3]-1375/23328*d[3]*d[2]*d[1]-1375/69984*d[3]^2*d[1]+1375/69984*d[3]^2*d[2]+1375/69984*d[3]*d[2]^2+1375/34992*d[3]*d[1]^2+1375/23328*d[1]*d[2]^2-1375/69984*d[1]^3-1375/34992*d[2]^3;
B[v,w,s]:=-350575/186624*d[1]-559025/186624*d[2]+9475/5832*d[3]+9475/15552*d[3]*d[2]*d[1]+9475/46656*d[3]^2*d[1]-9475/46656*d[3]^2*d[2]-9475/46656*d[3]*d[2]^2-9475/23328*d[3]*d[1]^2-9475/15552*d[1]*d[2]^2+9475/46656*d[1]^3+9475/23328*d[2]^3;
B[v,w,y]:=-625/46656*d[1]^2*d[2]+125/17496*d[1]^4*d[2]-125/4374*d[1]^2*d[2]^3+125/17496*d[2]^2*d[1]^3+875/34992*d[1]*d[2]^4-125/34992*d[1]^5-24625/139968*d[3]^2*d[1]+2875/23328*d[1]^3+125/2187*d[3]^3-7375/139968*d[3]^2*d[2]-299125/559872*d[1]+815125/559872*d[2]-250/729*d[1]*d[2]^2-5375/17496*d[3]-625/139968*d[3]*d[1]^2-52625/69984*d[3]*d[2]^2+129875/139968*d[3]*d[2]*d[1]+125/17496*d[3]^2*d[2]*d[1]^2-125/4374*d[3]*d[2]*d[1]^3-125/8748*d[3]*d[2]^3*d[1]+125/2916*d[3]*d[2]^2*d[1]^2-125/34992*d[3]^3*d[2]^2-625/34992*d[3]^3*d[1]^2+125/5832*d[3]^2*d[2]^3+125/11664*d[3]^2*d[1]^3+3625/15552*d[2]^3-125/34992*d[3]*d[2]^4+125/34992*d[3]*d[1]^4-1375/34992*d[3]^2*d[1]*d[2]^2-125/17496*d[2]^5+125/17496*d[3]^4*d[1]-125/17496*d[3]^4*d[2]+125/5832*d[3]^3*d[2]*d[1];
B[v,w,z]:=125/8748*d[3]^2*d[2]^2*d[1]^3-125/2187*d[3]^2*d[2]^3*d[1]^2-875/17496*d[3]^3*d[2]*d[1]^3-125/5832*d[3]^4*d[2]^2*d[1]+875/17496*d[3]^2*d[1]*d[2]^4+125/8748*d[3]^2*d[1]^4*d[2]-425875/279936*d[3]^2*d[1]+1375/34992*d[1]^3+125/324*d[3]^3+125/5832*d[3]^4*d[2]*d[1]^2-625/17496*d[3]^3*d[2]^3*d[1]+53875/279936*d[3]^2*d[2]-18875/139968*d[1]+366875/139968*d[2]-1375/11664*d[1]*d[2]^2-625/486*d[3]+50875/139968*d[3]*d[1]^2-271375/139968*d[3]*d[2]^2+8125/3888*d[3]*d[2]*d[1]-125/17496*d[3]^4*d[1]^3+125/17496*d[3]^3*d[2]^4+125/17496*d[3]^4*d[2]^3+125/8748*d[3]^3*d[1]^4-875/23328*d[3]^2*d[2]*d[1]^2-125/11664*d[3]*d[2]*d[1]^3+125/11664*d[3]*d[2]^3*d[1]+125/3888*d[3]*d[2]^2*d[1]^2-1625/7776*d[3]^3*d[2]^2-1625/5832*d[3]^3*d[1]^2+30875/69984*d[3]^2*d[2]^3+4375/17496*d[3]^2*d[1]^3+1375/17496*d[2]^3-125/5832*d[3]*d[2]^4-125/11664*d[3]*d[1]^4-7625/11664*d[3]^2*d[1]*d[2]^2+125/2592*d[3]^4*d[1]-125/2592*d[3]^4*d[2]-125/8748*d[3]^2*d[2]^5-125/17496*d[3]^2*d[1]^5+11375/23328*d[3]^3*d[2]*d[1]+125/1944*d[3]^3*d[2]^2*d[1]^2;
B[v,f,f]:=-125/93312*3^(1/2)*(-768+8*d[3]*d[1]^3+320*d[3]^2*d[2]*d[1]+64*d[1]^2*d[2]^2*d[3]^2-32*d[3]^3*d[2]^2*d[1]+16*d[3]^3*d[2]*d[1]^2+16*d[3]*d[2]*d[1]^4-32*d[3]^2*d[2]^3*d[1]-32*d[3]^2*d[2]*d[1]^3-32*d[3]*d[2]^2*d[1]^3+16*d[3]*d[2]^3*d[1]^2-360*d[3]*d[2]*d[1]^2+320*d[3]*d[1]*d[2]^2+8*d[3]^2*d[1]^2+1109*d[3]*d[2]-270*d[3]*d[1]-240*d[3]^2*d[2]^2-18*d[2]^2+4*d[1]^2+8*d[1]^2*d[2]^2-270*d[1]*d[2]+16*d[3]^3*d[2]^3-36*d[3]*d[2]^3-18*d[3]^2+8*d[2]*d[1]^3-36*d[3]^3*d[2]);
B[v,f,o]:=0;
B[v,f,otilde]:=0;
B[v,f,p]:=-800/2187*d[1]+400/243*d[2]-800/2187*d[3]+3200/2187*d[3]*d[2]*d[1]-1600/2187*d[3]^2*d[2]-1600/2187*d[1]^2*d[2];
B[v,f,q]:=1625/2187*d[1]-125/81*d[2]+5125/4374*d[3]-625/11664*d[3]*d[2]^2*d[1]^2-88625/139968*d[3]*d[2]*d[1]-125/8748*d[3]*d[2]^3*d[1]+125/17496*d[3]^2*d[2]^3+125/17496*d[1]^2*d[2]^3-625/11664*d[3]^3*d[2]^2+625/11664*d[3]^3*d[2]*d[1]+2375/34992*d[3]*d[2]*d[1]^3+625/23328*d[3]^2*d[1]+12125/69984*d[3]^2*d[2]+41375/139968*d[3]*d[2]^2+1625/69984*d[3]*d[1]^2-5875/34992*d[1]*d[2]^2-125/34992*d[1]^3-125/17496*d[1]^4*d[2]+21125/69984*d[1]^2*d[2]-250/2187*d[3]^2*d[2]*d[1]^2-125/7776*d[2]^3+625/5832*d[3]^2*d[1]*d[2]^2;
B[v,f,r]:=-1375/34992*d[2]*d[1]^3-1375/69984*d[1]^2-1375/15552*d[2]^2-1375/17496*d[3]*d[1]*d[2]^2-1375/69984*d[3]*d[1]-6875/23328*d[3]*d[2]+59125/139968*d[1]*d[2]+1375/34992*d[3]^2*d[2]^2+1375/4374+1375/34992*d[1]^2*d[2]^2+1375/17496*d[3]*d[2]*d[1]^2-1375/34992*d[3]^2*d[2]*d[1];
B[v,f,s]:=9475/23328*d[2]*d[1]^3+9475/46656*d[1]^2+9475/10368*d[2]^2+9475/11664*d[3]*d[1]*d[2]^2-9475/2916+9475/46656*d[3]*d[1]+47375/15552*d[3]*d[2]-407425/93312*d[1]*d[2]-9475/23328*d[3]^2*d[2]^2-9475/23328*d[1]^2*d[2]^2-9475/11664*d[3]*d[2]*d[1]^2+9475/23328*d[3]^2*d[2]*d[1];
B[v,f,y]:=-125/17496*d[3]*d[1]^3-26125/69984*d[3]^2*d[2]*d[1]+125/17496*d[1]^2*d[2]^2*d[3]^2+125/4374*d[3]^3*d[2]^2*d[1]-625/17496*d[3]^3*d[2]*d[1]^2+125/17496*d[3]*d[2]*d[1]^4-625/17496*d[3]^2*d[2]^3*d[1]+125/5832*d[3]^2*d[2]*d[1]^3-125/2916*d[3]*d[2]^2*d[1]^3+875/17496*d[3]*d[2]^3*d[1]^2+625/69984*d[3]*d[2]*d[1]^2+10375/34992*d[3]*d[1]*d[2]^2+125/34992*d[3]^2*d[1]^2-178625/139968*d[3]*d[2]+108625/139968*d[3]*d[1]+9875/69984*d[3]^2*d[2]^2+125/8748*d[3]^4*d[2]*d[1]-125/8748*d[3]*d[1]*d[2]^4+93875/93312*d[2]^2+28625/139968*d[1]^2-125/34992*d[1]^4-125/7776*d[2]^4-16375/34992*d[1]^2*d[2]^2-422875/279936*d[1]*d[2]+125/17496*d[3]^3*d[2]^3-12875/69984*d[3]*d[2]^3-250/2187*d[3]^2+3125/2916-125/5832*d[2]^3*d[1]^3+125/17496*d[3]^3*d[1]+15625/69984*d[1]*d[2]^3-125/17496*d[2]*d[1]^5+125/5832*d[1]^4*d[2]^2-125/8748*d[3]^4*d[2]^2+125/17496*d[3]^2*d[2]^4+125/17496*d[1]^2*d[2]^4+4625/17496*d[2]*d[1]^3+625/5832*d[3]^3*d[2];
B[v,f,z]:=-125/11664*d[3]*d[1]^3-542125/139968*d[3]^2*d[2]*d[1]-875/972*d[1]^2*d[2]^2*d[3]^2+625/729*d[3]^3*d[2]^2*d[1]-3125/5832*d[3]^3*d[2]*d[1]^2-125/5832*d[3]*d[2]*d[1]^4+14125/34992*d[3]^2*d[2]^3*d[1]+3125/5832*d[3]^2*d[2]*d[1]^3+125/5832*d[3]*d[2]^3*d[1]^2+52375/69984*d[3]*d[2]*d[1]^2-12125/34992*d[3]*d[1]*d[2]^2+8875/23328*d[3]^2*d[1]^2-157375/34992*d[3]*d[2]+79375/34992*d[3]*d[1]+332875/139968*d[3]^2*d[2]^2+125/1296*d[3]^4*d[2]*d[1]+1375/7776*d[2]^2+1375/34992*d[1]^2-125/2916*d[3]^2*d[2]^3*d[1]^3+125/2916*d[3]^4*d[2]^2*d[1]^2-125/4374*d[3]^3*d[2]^4*d[1]-125/2916*d[3]^4*d[2]^3*d[1]-125/1458*d[3]^3*d[2]^2*d[1]^3+125/1458*d[3]^3*d[2]^3*d[1]^2-1375/17496*d[1]^2*d[2]^2-125/8748*d[3]^4*d[2]*d[1]^3-125/8748*d[3]^2*d[2]*d[1]^5+125/8748*d[3]^2*d[2]^4*d[1]^2+125/4374*d[3]^3*d[2]*d[1]^4+125/2916*d[3]^2*d[1]^4*d[2]^2-27125/69984*d[1]*d[2]-1375/4374*d[3]^3*d[2]^3-125/2592*d[3]*d[2]^3-125/162*d[3]^2-125/17496*d[3]^3*d[1]^3-125/17496*d[3]^2*d[1]^4+625/243+125/8748*d[3]^4*d[2]^4+125/2592*d[3]^3*d[1]-125/1296*d[3]^4*d[2]^2-125/3888*d[3]^2*d[2]^4+1375/17496*d[2]*d[1]^3+625/864*d[3]^3*d[2];
B[v,o,o]:=-23000/19683*3^(1/2);
B[v,o,otilde]:=0;
B[v,o,p]:=0;
B[v,o,q]:=0;
B[v,o,r]:=2500/19683*3^(1/2)*(d[1]-d[2]);
B[v,o,s]:=0;
B[v,o,y]:=0;
B[v,o,z]:=0;
B[v,otilde,otilde]:=-2000/19683*3^(1/2);
B[v,otilde,p]:=0;
B[v,otilde,q]:=0;
B[v,otilde,r]:=0;
B[v,otilde,s]:=0;
B[v,otilde,y]:=0;
B[v,otilde,z]:=0;
B[v,p,p]:=348800/19683*3^(1/2);
B[v,p,q]:=800/19683*3^(1/2)*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[v,p,r]:=8800/19683*3^(1/2)*(d[1]-d[2]);
B[v,p,s]:=0;
B[v,p,y]:=400/19683*3^(1/2)*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[v,p,z]:=800/19683*3^(1/2)*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[v,q,q]:=125/629856*3^(1/2)*(30*d[1]*d[2]^3+4096-30*d[3]^3*d[2]+30*d[3]^3*d[1]-504*d[1]*d[2]-225*d[3]^2*d[2]*d[1]-4*d[1]^2*d[2]^2-4*d[3]^2*d[1]^2-30*d[2]*d[1]^3+229*d[3]^2*d[2]^2+4*d[1]^4-30*d[3]*d[2]^3+1368*d[3]^2-912*d[1]^2+1368*d[2]^2+285*d[3]*d[2]*d[1]^2-504*d[3]*d[1]-8532*d[3]*d[2]-30*d[3]*d[1]^3-225*d[3]*d[1]*d[2]^2);
B[v,q,r]:=1375/629856*3^(1/2)*(28*d[2]+15*d[3]*d[2]*d[1]+2*d[1]^3-15*d[3]*d[2]^2+24*d[3]-17*d[1]^2*d[2]+2*d[3]^2*d[2]-2*d[3]^2*d[1]-40*d[1]+15*d[1]*d[2]^2);
B[v,q,s]:=-9475/419904*3^(1/2)*(28*d[2]+15*d[3]*d[2]*d[1]+2*d[1]^3-15*d[3]*d[2]^2+24*d[3]-17*d[1]^2*d[2]+2*d[3]^2*d[2]-2*d[3]^2*d[1]-40*d[1]+15*d[1]*d[2]^2);
B[v,q,y]:=125/1259712*3^(1/2)*(1925*d[1]^2*d[2]-84*d[1]^4*d[2]-188*d[1]^2*d[2]^3+204*d[2]^2*d[1]^3+60*d[1]*d[2]^4+8*d[1]^5+1898*d[3]^2*d[1]-554*d[1]^3-192*d[3]^3-1610*d[3]^2*d[2]+840*d[1]-19020*d[2]-1707*d[1]*d[2]^2+10760*d[3]-1536*d[3]*d[1]^2+3579*d[3]*d[2]^2-2139*d[3]*d[2]*d[1]+220*d[3]^2*d[2]*d[1]^2+240*d[3]*d[2]^3*d[1]-188*d[3]*d[2]^2*d[1]^2+128*d[3]^3*d[2]^2-8*d[3]^3*d[1]^2-52*d[3]^2*d[2]^3-24*d[3]^2*d[1]^3+336*d[2]^3-60*d[3]*d[2]^4+8*d[3]*d[1]^4-144*d[3]^2*d[1]*d[2]^2+16*d[3]^4*d[1]-16*d[3]^4*d[2]-120*d[3]^3*d[2]*d[1]);
B[v,q,z]:=125/629856*3^(1/2)*(374*d[1]^2*d[2]+204*d[3]^2*d[2]^2*d[1]^3-188*d[3]^2*d[2]^3*d[1]^2+60*d[3]^3*d[2]*d[1]^3-24*d[3]^4*d[2]^2*d[1]+60*d[3]^2*d[1]*d[2]^4-84*d[3]^2*d[1]^4*d[2]+6452*d[3]^2*d[1]-44*d[1]^3-648*d[3]^3+24*d[3]^4*d[2]*d[1]^2+180*d[3]^3*d[2]^3*d[1]-5840*d[3]^2*d[2]-2832*d[1]-15528*d[2]-330*d[1]*d[2]^2+15216*d[3]-2736*d[3]*d[1]^2+4434*d[3]*d[2]^2-1842*d[3]*d[2]*d[1]-8*d[3]^4*d[1]^3-60*d[3]^3*d[2]^4+8*d[3]^4*d[2]^3+1845*d[3]^2*d[2]*d[1]^2-90*d[3]*d[2]*d[1]^3+90*d[3]*d[2]^3*d[1]-12*d[3]*d[2]^2*d[1]^2+705*d[3]^3*d[2]^2+276*d[3]^3*d[1]^2+246*d[3]^2*d[2]^3-534*d[3]^2*d[1]^3+12*d[3]*d[1]^4-1557*d[3]^2*d[1]*d[2]^2+54*d[3]^4*d[1]-54*d[3]^4*d[2]+8*d[3]^2*d[1]^5-981*d[3]^3*d[2]*d[1]-180*d[3]^3*d[2]^2*d[1]^2);
B[v,r,r]:=2375/209952*3^(1/2)*(-4-d[1]*d[2]+d[1]^2-d[3]*d[1]+d[3]*d[2]);
B[v,r,s]:=-104225/419904*3^(1/2)*(-4-d[1]*d[2]+d[1]^2-d[3]*d[1]+d[3]*d[2]);
B[v,r,y]:=1375/1259712*3^(1/2)*(-4*d[1]*d[2]^3+84-8*d[3]^3*d[2]+8*d[3]^3*d[1]+133*d[1]*d[2]+8*d[3]^2*d[2]*d[1]+12*d[1]^2*d[2]^2-12*d[3]^2*d[1]^2-12*d[2]*d[1]^3+4*d[3]^2*d[2]^2+4*d[1]^4+4*d[3]*d[2]^3+32*d[3]^2-85*d[1]^2-48*d[2]^2+12*d[3]*d[2]*d[1]^2-43*d[3]*d[1]+11*d[3]*d[2]-16*d[3]*d[1]*d[2]^2);
B[v,r,z]:=1375/629856*3^(1/2)*(-4*d[3]^3*d[1]^3+24+12*d[3]^3*d[2]*d[1]^2-27*d[3]^3*d[2]+27*d[3]^3*d[1]+22*d[1]*d[2]+123*d[3]^2*d[2]*d[1]-81*d[3]^2*d[1]^2-42*d[3]^2*d[2]^2-4*d[3]^2*d[2]^3*d[1]+108*d[3]^2-22*d[1]^2-12*d[3]^3*d[2]^2*d[1]+4*d[3]^3*d[2]^3-98*d[3]*d[1]+50*d[3]*d[2]+4*d[3]^2*d[1]^4+6*d[3]*d[1]^3-6*d[3]*d[1]*d[2]^2-12*d[3]^2*d[2]*d[1]^3+12*d[1]^2*d[2]^2*d[3]^2);
B[v,s,s]:=219775/93312*3^(1/2)*(-4-d[1]*d[2]+d[1]^2-d[3]*d[1]+d[3]*d[2]);
B[v,s,y]:=-9475/839808*3^(1/2)*(-4*d[1]*d[2]^3+84-8*d[3]^3*d[2]+8*d[3]^3*d[1]+133*d[1]*d[2]+8*d[3]^2*d[2]*d[1]+12*d[1]^2*d[2]^2-12*d[3]^2*d[1]^2-12*d[2]*d[1]^3+4*d[3]^2*d[2]^2+4*d[1]^4+4*d[3]*d[2]^3+32*d[3]^2-85*d[1]^2-48*d[2]^2+12*d[3]*d[2]*d[1]^2-43*d[3]*d[1]+11*d[3]*d[2]-16*d[3]*d[1]*d[2]^2);
B[v,s,z]:=-9475/419904*3^(1/2)*(-4*d[3]^3*d[1]^3+24+12*d[3]^3*d[2]*d[1]^2-27*d[3]^3*d[2]+27*d[3]^3*d[1]+22*d[1]*d[2]+123*d[3]^2*d[2]*d[1]-81*d[3]^2*d[1]^2-42*d[3]^2*d[2]^2-4*d[3]^2*d[2]^3*d[1]+108*d[3]^2-22*d[1]^2-12*d[3]^3*d[2]^2*d[1]+4*d[3]^3*d[2]^3-98*d[3]*d[1]+50*d[3]*d[2]+4*d[3]^2*d[1]^4+6*d[3]*d[1]^3-6*d[3]*d[1]*d[2]^2-12*d[3]^2*d[2]*d[1]^3+12*d[1]^2*d[2]^2*d[3]^2);
B[v,y,y]:=125/2519424*3^(1/2)*(-38628+636*d[3]*d[1]^3+3944*d[3]^2*d[2]*d[1]+368*d[1]^2*d[2]^2*d[3]^2-160*d[3]^3*d[2]^2*d[1]-64*d[3]^3*d[2]*d[1]^2+160*d[3]*d[2]*d[1]^4-160*d[3]^2*d[2]^3*d[1]-160*d[3]^2*d[2]*d[1]^3-160*d[3]*d[2]^2*d[1]^3-64*d[3]*d[2]^3*d[1]^2-5688*d[3]*d[2]*d[1]^2+3944*d[3]*d[1]*d[2]^2+1728*d[3]^2*d[1]^2+32633*d[3]*d[2]-6313*d[3]*d[1]-3752*d[3]^2*d[2]^2+128*d[3]^4*d[2]*d[1]+128*d[3]*d[1]*d[2]^4-5808*d[2]^2+7993*d[1]^2-872*d[1]^4+384*d[2]^4+1728*d[1]^2*d[2]^2-6313*d[1]*d[2]+96*d[3]^3*d[2]^3+340*d[3]*d[2]^3-5808*d[3]^2+128*d[3]^3*d[1]^3-32*d[3]^2*d[1]^4-32*d[3]*d[1]^5+32*d[3]^5*d[1]-32*d[3]^5*d[2]+32*d[1]*d[2]^5-32*d[3]*d[2]^5-112*d[3]^4*d[1]^2+128*d[2]^3*d[1]^3+16*d[1]^6-1876*d[3]^3*d[1]-1876*d[1]*d[2]^3+384*d[3]^4-32*d[2]*d[1]^5-32*d[1]^4*d[2]^2-16*d[3]^4*d[2]^2-16*d[3]^2*d[2]^4-112*d[1]^2*d[2]^4+636*d[2]*d[1]^3+340*d[3]^3*d[2]);
B[v,y,z]:=125/1259712*3^(1/2)*(-31224-1398*d[3]*d[1]^3+3817*d[3]^2*d[2]*d[1]+1728*d[1]^2*d[2]^2*d[3]^2+156*d[3]^3*d[2]^2*d[1]-2520*d[3]^3*d[2]*d[1]^2+24*d[3]*d[2]*d[1]^4-1796*d[3]^2*d[2]^3*d[1]+636*d[3]^2*d[2]*d[1]^3-72*d[3]*d[2]^2*d[1]^3-24*d[3]*d[2]^3*d[1]^2-4872*d[3]*d[2]*d[1]^2+5518*d[3]*d[1]*d[2]^2+10749*d[3]^2*d[1]^2+38950*d[3]*d[2]+1130*d[3]*d[1]-10246*d[3]^2*d[2]^2+1584*d[3]^4*d[2]*d[1]+48*d[3]*d[1]*d[2]^4-192*d[2]^2+1102*d[1]^2-88*d[1]^4+128*d[3]^2*d[2]^3*d[1]^3+192*d[3]^4*d[2]^2*d[1]^2+96*d[3]^3*d[2]^4*d[1]-96*d[3]^4*d[2]^3*d[1]-112*d[3]^3*d[2]^2*d[1]^3-48*d[3]^3*d[2]^3*d[1]^2+264*d[1]^2*d[2]^2-160*d[3]^4*d[2]*d[1]^3-32*d[3]^2*d[2]*d[1]^5-112*d[3]^2*d[2]^4*d[1]^2+144*d[3]^3*d[2]*d[1]^4-32*d[3]^2*d[1]^4*d[2]^2-6478*d[1]*d[2]+668*d[3]^3*d[2]^3-400*d[3]*d[2]^3-48*d[3]^5*d[2]^2*d[1]+32*d[3]^2*d[2]^5*d[1]+48*d[3]^5*d[2]*d[1]^2-17340*d[3]^2+1696*d[3]^3*d[1]^3-904*d[3]^2*d[1]^4+24*d[3]*d[1]^5+108*d[3]^5*d[1]-108*d[3]^5*d[2]-924*d[3]^4*d[1]^2+16*d[3]^5*d[2]^3-16*d[3]^5*d[1]^3-32*d[3]^3*d[2]^5-48*d[3]^3*d[1]^5+16*d[3]^4*d[2]^4-9551*d[3]^3*d[1]-176*d[1]*d[2]^3+1296*d[3]^4-660*d[3]^4*d[2]^2+336*d[3]^2*d[2]^4+48*d[3]^4*d[1]^4+16*d[3]^2*d[1]^6+5087*d[3]^3*d[2]);
B[v,z,z]:=125/629856*3^(1/2)*(-30864-132*d[3]*d[1]^3+18186*d[3]^2*d[2]*d[1]+13485*d[1]^2*d[2]^2*d[3]^2-10745*d[3]^3*d[2]^2*d[1]+564*d[3]^3*d[2]*d[1]^2+36*d[3]*d[2]*d[1]^4-10745*d[3]^2*d[2]^3*d[1]-1338*d[3]^2*d[2]*d[1]^3-1338*d[3]*d[2]^2*d[1]^3+564*d[3]*d[2]^3*d[1]^2-8208*d[3]*d[2]*d[1]^2+18186*d[3]*d[1]*d[2]^2+1014*d[3]^2*d[1]^2+54916*d[3]*d[2]-8980*d[3]*d[1]-33084*d[3]^2*d[2]^2+162*d[3]^4*d[2]*d[1]+162*d[3]*d[1]*d[2]^4-648*d[2]^2+484*d[1]^2+1656*d[3]^2*d[2]^3*d[1]^3-852*d[3]^4*d[2]^2*d[1]^2+1404*d[3]^3*d[2]^4*d[1]+1404*d[3]^4*d[2]^3*d[1]+1656*d[3]^3*d[2]^2*d[1]^3-2952*d[3]^3*d[2]^3*d[1]^2+1014*d[1]^2*d[2]^2-24*d[3]^4*d[2]*d[1]^3+24*d[3]^2*d[2]*d[1]^5-852*d[3]^2*d[2]^4*d[1]^2-936*d[3]^2*d[1]^4*d[2]^2-8980*d[1]*d[2]+6925*d[3]^3*d[2]^3-1350*d[3]*d[2]^3+144*d[3]^3*d[2]^3*d[1]^4+48*d[3]^5*d[2]^3*d[1]^2-16*d[3]^2*d[2]^5*d[1]^3-144*d[3]^4*d[2]^3*d[1]^3+16*d[3]^2*d[2]^2*d[1]^6-48*d[3]^3*d[2]^2*d[1]^5+48*d[3]^4*d[2]^2*d[1]^4-16*d[3]^5*d[2]^2*d[1]^3+48*d[3]^3*d[2]^5*d[1]^2-48*d[3]^4*d[2]^5*d[1]+144*d[3]^4*d[2]^4*d[1]^2-48*d[3]^2*d[2]^3*d[1]^5+48*d[3]^2*d[2]^4*d[1]^4-48*d[3]^5*d[2]^4*d[1]-144*d[3]^3*d[2]^4*d[1]^3-24*d[3]*d[2]^4*d[1]^3+24*d[3]*d[2]^2*d[1]^5+108*d[3]^5*d[2]^2*d[1]+108*d[3]^2*d[2]^5*d[1]-648*d[3]^2+88*d[3]^3*d[1]^3-88*d[3]^2*d[1]^4+16*d[3]^5*d[2]^5-108*d[3]^5*d[2]^3-108*d[3]^3*d[2]^5+88*d[2]^3*d[1]^3-528*d[3]^4*d[2]^4-594*d[3]^3*d[1]-594*d[1]*d[2]^3-88*d[1]^4*d[2]^2+1134*d[3]^4*d[2]^2+1134*d[3]^2*d[2]^4-132*d[2]*d[1]^3-1350*d[3]^3*d[2]);
B[w,w,w]:=-1/373248*3^(1/2)*(-24963+15600*d[3]*d[1]^3-6384*d[3]^2*d[2]*d[1]+2688*d[1]^2*d[2]^2*d[3]^2-960*d[3]^3*d[2]^2*d[1]-960*d[3]^3*d[2]*d[1]^2+1152*d[3]*d[2]*d[1]^4-960*d[3]^2*d[2]^3*d[1]-960*d[3]^2*d[2]*d[1]^3-960*d[3]*d[2]^2*d[1]^3-960*d[3]*d[2]^3*d[1]^2-6384*d[3]*d[2]*d[1]^2-6384*d[3]*d[1]*d[2]^2-18432*d[3]^2*d[1]^2-27392*d[3]*d[2]-27392*d[3]*d[1]-18432*d[3]^2*d[2]^2+1152*d[3]^4*d[2]*d[1]+1152*d[3]*d[1]*d[2]^4+44800*d[2]^2+44800*d[1]^2-6384*d[1]^4-6384*d[2]^4-18432*d[1]^2*d[2]^2-27392*d[1]*d[2]+896*d[3]^3*d[2]^3+15600*d[3]*d[2]^3+44800*d[3]^2+896*d[3]^3*d[1]^3-384*d[3]^2*d[1]^4-192*d[3]*d[1]^5-192*d[3]^5*d[1]-192*d[3]^5*d[2]-192*d[1]*d[2]^5-192*d[3]*d[2]^5-384*d[3]^4*d[1]^2+896*d[2]^3*d[1]^3+128*d[1]^6+15600*d[3]^3*d[1]+128*d[2]^6+15600*d[1]*d[2]^3-6384*d[3]^4-192*d[2]*d[1]^5-384*d[1]^4*d[2]^2+128*d[3]^6-384*d[3]^4*d[2]^2-384*d[3]^2*d[2]^4-384*d[1]^2*d[2]^4+15600*d[2]*d[1]^3+15600*d[3]^3*d[2]);
B[w,w,f]:=-1/186624*3^(1/2)*(1576*d[1]^2*d[2]+96*d[1]^4*d[2]-160*d[1]^2*d[2]^3-160*d[2]^2*d[1]^3+96*d[1]*d[2]^4+64*d[1]^5-384*d[3]*d[2]^2*d[1]^4+144*d[3]^5-640*d[3]^2*d[2]^2*d[1]^3-640*d[3]^2*d[2]^3*d[1]^2-832*d[3]^3*d[2]*d[1]^3-64*d[3]^4*d[2]^2*d[1]+960*d[3]^2*d[1]*d[2]^4+960*d[3]^2*d[1]^4*d[2]-192*d[3]*d[2]*d[1]^5-192*d[3]*d[1]*d[2]^5-15868*d[3]^2*d[1]+3032*d[1]^3-616*d[3]^3-64*d[3]^4*d[2]*d[1]^2-832*d[3]^3*d[2]^3*d[1]-15868*d[3]^2*d[2]-1842*d[1]-1842*d[2]+1576*d[1]*d[2]^2+128*d[3]^5*d[2]*d[1]-384*d[3]*d[2]^4*d[1]^2-3871*d[3]+37160*d[3]*d[1]^2+37160*d[3]*d[2]^2-33776*d[3]*d[2]*d[1]+896*d[3]*d[2]^3*d[1]^3+64*d[3]^4*d[1]^3+192*d[3]^3*d[2]^4+64*d[3]^4*d[2]^3+192*d[3]^3*d[1]^4-9984*d[3]^2*d[2]*d[1]^2+15536*d[3]*d[2]*d[1]^3+15536*d[3]*d[2]^3*d[1]-17728*d[3]*d[2]^2*d[1]^2-3312*d[3]^3*d[2]^2-3312*d[3]^3*d[1]^2+9952*d[3]^2*d[2]^3+9952*d[3]^2*d[1]^3-64*d[3]^5*d[1]^2+3032*d[2]^3-64*d[3]^5*d[2]^2-6672*d[3]*d[2]^4-6672*d[3]*d[1]^4-9984*d[3]^2*d[1]*d[2]^2+128*d[3]*d[2]^6+128*d[3]*d[1]^6+64*d[2]^5-176*d[3]^4*d[1]-176*d[3]^4*d[2]-320*d[3]^2*d[2]^5-320*d[3]^2*d[1]^5+6896*d[3]^3*d[2]*d[1]+1280*d[3]^3*d[2]^2*d[1]^2);
B[w,w,o]:=0;
B[w,w,otilde]:=0;
B[w,w,p]:=0;
B[w,w,q]:=-1/279936*(d[1]-d[2])*(-2008*d[1]^2*d[2]+96*d[1]^4*d[2]-160*d[1]^2*d[2]^3-160*d[2]^2*d[1]^3+96*d[1]*d[2]^4+64*d[1]^5+240*d[3]^5+21628*d[3]^2*d[1]+2008*d[1]^3-15192*d[3]^3+21628*d[3]^2*d[2]-15858*d[1]-15858*d[2]-2008*d[1]*d[2]^2+40215*d[3]-8444*d[3]*d[1]^2-8444*d[3]*d[2]^2-79528*d[3]*d[2]*d[1]-1328*d[3]^2*d[2]*d[1]^2-240*d[3]*d[2]*d[1]^3-240*d[3]*d[2]^3*d[1]+1760*d[3]*d[2]^2*d[1]^2-688*d[3]^3*d[2]^2-688*d[3]^3*d[1]^2+1296*d[3]^2*d[2]^3+1296*d[3]^2*d[1]^3+2008*d[2]^3-640*d[3]*d[2]^4-640*d[3]*d[1]^4-1328*d[3]^2*d[1]*d[2]^2+64*d[2]^5-272*d[3]^4*d[1]-272*d[3]^4*d[2]+1744*d[3]^3*d[2]*d[1]);
B[w,w,r]:=-11/279936*(d[1]-d[2])*(32*d[1]^4-80*d[3]*d[1]^3+16*d[2]*d[1]^3+80*d[3]*d[2]*d[1]^2-1044*d[1]^2+48*d[3]^2*d[1]^2-96*d[1]^2*d[2]^2+1260*d[3]*d[1]-112*d[3]^2*d[2]*d[1]+16*d[3]^3*d[1]+2088*d[1]*d[2]+16*d[1]*d[2]^3+80*d[3]*d[1]*d[2]^2-216*d[3]^2+32*d[2]^4+48*d[3]^2*d[2]^2-80*d[3]*d[2]^3-1044*d[2]^2-16*d[3]^4+2695+1260*d[3]*d[2]+16*d[3]^3*d[2]);
B[w,w,s]:=125/559872*(d[1]-d[2])*(32*d[1]^4-80*d[3]*d[1]^3+16*d[2]*d[1]^3+80*d[3]*d[2]*d[1]^2-1044*d[1]^2+48*d[3]^2*d[1]^2-96*d[1]^2*d[2]^2+1260*d[3]*d[1]-112*d[3]^2*d[2]*d[1]+16*d[3]^3*d[1]+2088*d[1]*d[2]+16*d[1]*d[2]^3+80*d[3]*d[1]*d[2]^2-216*d[3]^2+32*d[2]^4+48*d[3]^2*d[2]^2-80*d[3]*d[2]^3-1044*d[2]^2-16*d[3]^4+2695+1260*d[3]*d[2]+16*d[3]^3*d[2]);
B[w,w,y]:=-1/559872*(d[1]-d[2])*(-149379+20208*d[3]*d[1]^3+19728*d[3]^2*d[2]*d[1]+2688*d[1]^2*d[2]^2*d[3]^2-960*d[3]^3*d[2]^2*d[1]-960*d[3]^3*d[2]*d[1]^2+1152*d[3]*d[2]*d[1]^4-960*d[3]^2*d[2]^3*d[1]-960*d[3]^2*d[2]*d[1]^3-960*d[3]*d[2]^2*d[1]^3-960*d[3]*d[2]^3*d[1]^2-20208*d[3]*d[2]*d[1]^2-20208*d[3]*d[1]*d[2]^2-13824*d[3]^2*d[1]^2-80384*d[3]*d[2]-80384*d[3]*d[1]-13824*d[3]^2*d[2]^2+1152*d[3]^4*d[2]*d[1]+1152*d[3]*d[1]*d[2]^4+97792*d[2]^2+97792*d[1]^2-9456*d[1]^4-9456*d[2]^4-9216*d[1]^2*d[2]^2-158720*d[1]*d[2]+896*d[3]^3*d[2]^3+20208*d[3]*d[2]^3+44800*d[3]^2+896*d[3]^3*d[1]^3-384*d[3]^2*d[1]^4-192*d[3]*d[1]^5-192*d[3]^5*d[1]-192*d[3]^5*d[2]-192*d[1]*d[2]^5-192*d[3]*d[2]^5-384*d[3]^4*d[1]^2+896*d[2]^3*d[1]^3+128*d[1]^6+4848*d[3]^3*d[1]+128*d[2]^6+14064*d[1]*d[2]^3-1776*d[3]^4-192*d[2]*d[1]^5-384*d[1]^4*d[2]^2+128*d[3]^6-384*d[3]^4*d[2]^2-384*d[3]^2*d[2]^4-384*d[1]^2*d[2]^4+14064*d[2]*d[1]^3+4848*d[3]^3*d[2]);
B[w,w,z]:=-1/279936*(d[1]-d[2])*(23142+7784*d[3]*d[1]^3+16960*d[3]^2*d[2]*d[1]-9216*d[1]^2*d[2]^2*d[3]^2-15776*d[3]^3*d[2]^2*d[1]-15776*d[3]^3*d[2]*d[1]^2+288*d[3]*d[2]*d[1]^4+14224*d[3]^2*d[2]^3*d[1]+14224*d[3]^2*d[2]*d[1]^3-480*d[3]*d[2]^2*d[1]^3-480*d[3]*d[2]^3*d[1]^2-7784*d[3]*d[2]*d[1]^2-7784*d[3]*d[1]*d[2]^2+95904*d[3]^2*d[1]^2-9758*d[3]*d[2]-9758*d[3]*d[1]+95904*d[3]^2*d[2]^2+13136*d[3]^4*d[2]*d[1]+288*d[3]*d[1]*d[2]^4-9800*d[2]^2-9800*d[1]^2-704*d[1]^4-704*d[2]^4+896*d[3]^2*d[2]^3*d[1]^3+1280*d[3]^4*d[2]^2*d[1]^2+960*d[3]^3*d[2]^4*d[1]-832*d[3]^4*d[2]^3*d[1]-640*d[3]^3*d[2]^2*d[1]^3-640*d[3]^3*d[2]^3*d[1]^2+2112*d[1]^2*d[2]^2-832*d[3]^4*d[2]*d[1]^3-192*d[3]^2*d[2]*d[1]^5-384*d[3]^2*d[2]^4*d[1]^2+960*d[3]^3*d[2]*d[1]^4-384*d[3]^2*d[1]^4*d[2]^2-164720*d[1]*d[2]+15680*d[3]^3*d[2]^3+7784*d[3]*d[2]^3-64*d[3]^5*d[2]^2*d[1]-192*d[3]^2*d[2]^5*d[1]-64*d[3]^5*d[2]*d[1]^2-64*d[3]^6*d[2]^2-64*d[3]^6*d[1]^2-114605*d[3]^2+15680*d[3]^3*d[1]^3-9616*d[3]^2*d[1]^4+192*d[3]*d[1]^5-528*d[3]^5*d[1]-528*d[3]^5*d[2]+192*d[3]*d[2]^5-6160*d[3]^4*d[1]^2+64*d[3]^5*d[2]^3+64*d[3]^5*d[1]^3-320*d[3]^3*d[2]^5-320*d[3]^3*d[1]^5+192*d[3]^4*d[2]^4+128*d[3]^2*d[2]^6-78676*d[3]^3*d[1]+128*d[3]^6*d[2]*d[1]-352*d[1]*d[2]^3+12328*d[3]^4+432*d[3]^6-6160*d[3]^4*d[2]^2-9616*d[3]^2*d[2]^4+192*d[3]^4*d[1]^4+128*d[3]^2*d[1]^6-352*d[2]*d[1]^3-78676*d[3]^3*d[2]);
B[w,f,f]:=-1/93312*3^(1/2)*(4352+2984*d[3]*d[1]^3-22276*d[3]^2*d[2]*d[1]-13248*d[1]^2*d[2]^2*d[3]^2+3248*d[3]^3*d[2]^2*d[1]-3056*d[3]^3*d[2]*d[1]^2-6960*d[3]*d[2]*d[1]^4+3248*d[3]^2*d[2]^3*d[1]+9984*d[3]^2*d[2]*d[1]^3+9984*d[3]*d[2]^2*d[1]^3-3056*d[3]*d[2]^3*d[1]^2+29744*d[3]*d[2]*d[1]^2-22276*d[3]*d[1]*d[2]^2+1472*d[3]^2*d[1]^2+14249*d[3]*d[2]-1862*d[3]*d[1]+7304*d[3]^2*d[2]^2-112*d[3]^4*d[2]*d[1]-112*d[3]*d[1]*d[2]^4-9050*d[2]^2+20*d[1]^2+32*d[1]^4+72*d[2]^4-704*d[3]^2*d[2]^3*d[1]^3-192*d[3]^3*d[2]^4*d[1]-192*d[3]^4*d[2]^3*d[1]-704*d[3]^3*d[2]^2*d[1]^3+768*d[3]^3*d[2]^3*d[1]^2+1472*d[1]^2*d[2]^2+64*d[3]^4*d[2]*d[1]^3-320*d[3]^2*d[2]*d[1]^5+192*d[3]^3*d[2]*d[1]^4+896*d[3]^2*d[1]^4*d[2]^2-1862*d[1]*d[2]+496*d[3]^3*d[2]^3-2456*d[3]*d[2]^3+64*d[3]*d[2]^4*d[1]^3-320*d[3]*d[2]^2*d[1]^5+128*d[3]^5*d[2]^2*d[1]+128*d[3]^2*d[2]^5*d[1]-64*d[3]^5*d[2]*d[1]^2-9050*d[3]^2-64*d[3]^3*d[1]^3+32*d[3]^2*d[1]^4+64*d[3]*d[1]^5+144*d[3]^5*d[2]+144*d[3]*d[2]^5-32*d[3]^4*d[1]^2-64*d[3]^5*d[2]^3-64*d[3]^3*d[2]^5-64*d[2]^3*d[1]^3+128*d[3]^4*d[2]^4+192*d[3]*d[2]^3*d[1]^4+1664*d[3]^3*d[1]-64*d[3]*d[2]^5*d[1]^2+1664*d[1]*d[2]^3+72*d[3]^4+64*d[2]*d[1]^5+32*d[1]^4*d[2]^2+128*d[3]*d[2]*d[1]^6-352*d[3]^4*d[2]^2-352*d[3]^2*d[2]^4-32*d[1]^2*d[2]^4+2984*d[2]*d[1]^3-2456*d[3]^3*d[2]);
B[w,f,o]:=0;
B[w,f,otilde]:=0;
B[w,f,p]:=0;
B[w,f,q]:=2671/23328*d[1]^2*d[2]-241/17496*d[1]^4*d[2]-7/2187*d[1]^2*d[2]^3+317/17496*d[2]^2*d[1]^3+167/17496*d[1]*d[2]^4-1/4374*d[1]^5-53/8748*d[3]*d[2]^2*d[1]^4+145/8748*d[3]^2*d[2]^2*d[1]^3-11/4374*d[3]^2*d[2]^3*d[1]^2+43/8748*d[3]^3*d[2]*d[1]^3+5/2916*d[3]^4*d[2]^2*d[1]-10/2187*d[3]^2*d[1]*d[2]^4-1/108*d[3]^2*d[1]^4*d[2]+10/2187*d[3]*d[2]*d[1]^5+1/2187*d[3]*d[1]*d[2]^5+83/7776*d[3]^2*d[1]+187/34992*d[1]^3-25/729*d[3]^3+17/8748*d[3]^4*d[2]*d[1]^2+31/4374*d[3]^3*d[2]^3*d[1]+1223/23328*d[3]^2*d[2]-7/243*d[1]-29/729*d[2]+1349/34992*d[1]*d[2]^2-5/2916*d[3]^5*d[2]*d[1]+23/8748*d[3]*d[2]^4*d[1]^2-1/2187*d[2]*d[1]^6+143/1458*d[3]+16321/69984*d[3]*d[1]^2+9367/139968*d[3]*d[2]^2-8081/15552*d[3]*d[2]*d[1]-7/4374*d[3]*d[2]^3*d[1]^3+19/8748*d[3]^3*d[2]^4-8/2187*d[3]^4*d[2]^3-5363/34992*d[3]^2*d[2]*d[1]^2+1889/34992*d[3]*d[2]*d[1]^3-92/2187*d[3]*d[2]^3*d[1]+827/17496*d[3]*d[2]^2*d[1]^2-761/17496*d[3]^3*d[2]^2-7/4374*d[3]^3*d[1]^2+119/2187*d[3]^2*d[2]^3+19/17496*d[3]^2*d[1]^3-623/23328*d[2]^3+5/2916*d[3]^5*d[2]^2-1/4374*d[1]^2*d[2]^5+1/4374*d[1]^5*d[2]^2-55/3888*d[3]*d[2]^4+7/4374*d[3]*d[1]^4-995/34992*d[3]^2*d[1]*d[2]^2+1/1458*d[2]^3*d[1]^4-1/4374*d[2]^4*d[1]^3+1/1944*d[2]^5-5/5832*d[3]^4*d[1]+5/5832*d[3]^4*d[2]-1/4374*d[3]^2*d[2]^5+221/1944*d[3]^3*d[2]*d[1]-31/2187*d[3]^3*d[2]^2*d[1]^2;
B[w,f,r]:=-11/17496*d[3]*d[1]^3+77/5832*d[3]^2*d[2]*d[1]+22/2187*d[1]^2*d[2]^2*d[3]^2-11/8748*d[3]^3*d[2]^2*d[1]-11/8748*d[3]^3*d[2]*d[1]^2+55/8748*d[3]*d[2]*d[1]^4-11/2187*d[3]^2*d[2]^3*d[1]-11/2916*d[3]^2*d[2]*d[1]^3-11/972*d[3]*d[2]^2*d[1]^3+11/4374*d[3]*d[2]^3*d[1]^2-3509/34992*d[3]*d[2]*d[1]^2+1991/34992*d[3]*d[1]*d[2]^2+11/8748*d[3]^2*d[1]^2+1309/23328*d[3]*d[2]-605/23328*d[3]*d[1]+275/17496*d[3]^2*d[2]^2+11/8748*d[3]^4*d[2]*d[1]+11/4374*d[3]*d[1]*d[2]^4-2255/139968*d[2]^2-6391/69984*d[1]^2-11/8748*d[1]^4+11/3888*d[2]^4-1177/17496*d[1]^2*d[2]^2-13123/139968*d[1]*d[2]+407/4374+11/4374*d[3]^3*d[2]^3-143/8748*d[3]*d[2]^3-11/729*d[3]^2+11/17496*d[3]^3*d[1]+55/5832*d[1]*d[2]^3-11/4374*d[2]*d[1]^5+11/2916*d[1]^4*d[2]^2-11/8748*d[3]^4*d[2]^2-11/8748*d[3]^2*d[2]^4-11/8748*d[1]^2*d[2]^4+3025/34992*d[2]*d[1]^3-11/17496*d[3]^3*d[2];
B[w,f,s]:=125/34992*d[3]*d[1]^3-875/11664*d[3]^2*d[2]*d[1]-125/2187*d[1]^2*d[2]^2*d[3]^2+125/17496*d[3]^3*d[2]^2*d[1]+125/17496*d[3]^3*d[2]*d[1]^2-625/17496*d[3]*d[2]*d[1]^4+125/4374*d[3]^2*d[2]^3*d[1]+125/5832*d[3]^2*d[2]*d[1]^3+125/1944*d[3]*d[2]^2*d[1]^3-125/8748*d[3]*d[2]^3*d[1]^2+39875/69984*d[3]*d[2]*d[1]^2-22625/69984*d[3]*d[1]*d[2]^2-125/17496*d[3]^2*d[1]^2-14875/46656*d[3]*d[2]+6875/46656*d[3]*d[1]-3125/34992*d[3]^2*d[2]^2-125/17496*d[3]^4*d[2]*d[1]-125/8748*d[3]*d[1]*d[2]^4+25625/279936*d[2]^2+72625/139968*d[1]^2+125/17496*d[1]^4-125/7776*d[2]^4+13375/34992*d[1]^2*d[2]^2+149125/279936*d[1]*d[2]-125/8748*d[3]^3*d[2]^3+1625/17496*d[3]*d[2]^3+125/1458*d[3]^2-4625/8748-125/34992*d[3]^3*d[1]-625/11664*d[1]*d[2]^3+125/8748*d[2]*d[1]^5-125/5832*d[1]^4*d[2]^2+125/17496*d[3]^4*d[2]^2+125/17496*d[3]^2*d[2]^4+125/17496*d[1]^2*d[2]^4-34375/69984*d[2]*d[1]^3+125/34992*d[3]^3*d[2];
B[w,f,y]:=-5/34992*d[3]*d[1]^3-74/729*d[3]^2*d[2]*d[1]-313/4374*d[1]^2*d[2]^2*d[3]^2+413/17496*d[3]^3*d[2]^2*d[1]-103/5832*d[3]^3*d[2]*d[1]^2-1253/17496*d[3]*d[2]*d[1]^4+31/17496*d[3]^2*d[2]^3*d[1]+5/108*d[3]^2*d[2]*d[1]^3+2555/17496*d[3]*d[2]^2*d[1]^3-1439/17496*d[3]*d[2]^3*d[1]^2+3809/11664*d[3]*d[2]*d[1]^2-20989/69984*d[3]*d[1]*d[2]^2-773/34992*d[3]^2*d[1]^2-16729/139968*d[3]*d[2]+15385/139968*d[3]*d[1]+2165/34992*d[3]^2*d[2]^2+5/648*d[3]^4*d[2]*d[1]+157/8748*d[3]*d[1]*d[2]^4+5387/93312*d[2]^2+27065/139968*d[1]^2-41/11664*d[1]^4-143/11664*d[2]^4-5/729*d[3]^2*d[2]^3*d[1]^3-7/1458*d[3]^4*d[2]^2*d[1]^2-7/2187*d[3]^3*d[2]^4*d[1]+2/729*d[3]^4*d[2]^3*d[1]+4/729*d[3]^3*d[2]^2*d[1]^3+1/1458*d[3]^3*d[2]^3*d[1]^2+34345/69984*d[1]^2*d[2]^2+1/729*d[3]^4*d[2]*d[1]^3+1/729*d[3]^2*d[2]*d[1]^5+7/1458*d[3]^2*d[2]^4*d[1]^2-7/2187*d[3]^3*d[2]*d[1]^4+2/2187*d[3]^2*d[1]^4*d[2]^2+38765/279936*d[1]*d[2]+77/2916*d[3]^3*d[2]^3-895/69984*d[3]*d[2]^3-2/729*d[3]*d[2]^4*d[1]^3-1/243*d[3]*d[2]^2*d[1]^5+1/2187*d[3]^5*d[2]^2*d[1]+1/1458*d[3]^5*d[2]*d[1]^2+1/2187*d[3]^6*d[2]^2+19/486*d[3]^2+5/8748*d[3]^3*d[1]^3+5/8748*d[3]^2*d[1]^4-611/2916-1/2916*d[3]*d[1]^5-1/4374*d[3]^5*d[1]+1/4374*d[3]^5*d[2]-13/4374*d[1]*d[2]^5+7/5832*d[3]*d[2]^5-1/2916*d[3]^4*d[1]^2-5/4374*d[3]^5*d[2]^3+1/4374*d[3]^3*d[2]^5+1/2187*d[3]*d[1]*d[2]^6-4/2187*d[1]^5*d[2]^3+925/17496*d[2]^3*d[1]^3+1/1458*d[3]^4*d[2]^4+1/2187*d[2]^5*d[1]^3-1/4374*d[3]^2*d[2]^6-1/4374*d[1]^2*d[2]^6+14/2187*d[3]*d[2]^3*d[1]^4-1/4374*d[1]^6-443/34992*d[3]^3*d[1]+1/1944*d[2]^6-1/2187*d[3]^6*d[2]*d[1]-1/1458*d[3]*d[2]^5*d[1]^2-5797/69984*d[1]*d[2]^3+4/729*d[3]^4+613/17496*d[2]*d[1]^5+1/2187*d[2]^4*d[1]^4-1/2187*d[1]^7*d[2]+7/4374*d[2]^2*d[1]^6-1391/17496*d[1]^4*d[2]^2+1/1458*d[3]*d[2]*d[1]^6-107/5832*d[3]^4*d[2]^2-175/17496*d[3]^2*d[2]^4-25/4374*d[1]^2*d[2]^4-1943/5832*d[2]*d[1]^3-133/34992*d[3]^3*d[2];
B[w,f,z]:=605/34992*d[3]*d[1]^3+95075/139968*d[3]^2*d[2]*d[1]+26833/34992*d[1]^2*d[2]^2*d[3]^2-17909/34992*d[3]^3*d[2]^2*d[1]+22255/34992*d[3]^3*d[2]*d[1]^2-943/17496*d[3]*d[2]*d[1]^4-6931/34992*d[3]^2*d[2]^3*d[1]-1895/2916*d[3]^2*d[2]*d[1]^3+449/5832*d[3]*d[2]^2*d[1]^3-32/2187*d[3]*d[2]^3*d[1]^2+1769/23328*d[3]*d[2]*d[1]^2+577/34992*d[3]*d[1]*d[2]^2-9863/69984*d[3]^2*d[1]^2-167/34992*d[3]*d[2]-1465/34992*d[3]*d[1]+32939/139968*d[3]^2*d[2]^2-803/17496*d[3]^4*d[2]*d[1]+413/17496*d[3]*d[1]*d[2]^4+325/23328*d[2]^2+17143/34992*d[1]^2+11/4374*d[1]^4-11/1944*d[2]^4+883/8748*d[3]^2*d[2]^3*d[1]^3-139/1458*d[3]^4*d[2]^2*d[1]^2+137/8748*d[3]^3*d[2]^4*d[1]+110/2187*d[3]^4*d[2]^3*d[1]+121/486*d[3]^3*d[2]^2*d[1]^3-1339/8748*d[3]^3*d[2]^3*d[1]^2+1177/8748*d[1]^2*d[2]^2+365/8748*d[3]^4*d[2]*d[1]^3+623/8748*d[3]^2*d[2]*d[1]^5-43/4374*d[3]^2*d[2]^4*d[1]^2-245/2187*d[3]^3*d[2]*d[1]^4-1385/8748*d[3]^2*d[1]^4*d[2]^2-49085/69984*d[1]*d[2]+395/5832*d[3]^3*d[2]^3-85/2592*d[3]*d[2]^3+25/2187*d[3]^3*d[2]^3*d[1]^4+1/729*d[3]^5*d[2]^3*d[1]^2+2/2187*d[3]^2*d[2]^5*d[1]^3-23/2187*d[3]^4*d[2]^3*d[1]^3+7/2187*d[3]^2*d[2]^2*d[1]^6-19/2187*d[3]^3*d[2]^2*d[1]^5+14/2187*d[3]^4*d[2]^2*d[1]^4+1/2187*d[3]^5*d[2]^2*d[1]^3-2/2187*d[3]^3*d[2]^5*d[1]^2-2/2187*d[3]^4*d[2]^5*d[1]+5/729*d[3]^4*d[2]^4*d[1]^2-8/2187*d[3]^2*d[2]^3*d[1]^5+2/2187*d[3]^2*d[2]^4*d[1]^4-5/2187*d[3]^5*d[2]^4*d[1]-11/2187*d[3]^3*d[2]^4*d[1]^3-1/1458*d[3]*d[2]^4*d[1]^3+1/1458*d[3]*d[2]^2*d[1]^5+11/2916*d[3]^5*d[2]^2*d[1]-10/2187*d[3]^2*d[2]^5*d[1]+1/324*d[3]^5*d[2]*d[1]^2+43/729+1/324*d[3]^6*d[2]^2-19/54*d[3]^2-95/8748*d[3]^3*d[1]^3-149/17496*d[3]^2*d[1]^4+2/2187*d[3]^5*d[2]^5-1/1458*d[3]*d[1]^5-1/648*d[3]^5*d[1]+1/648*d[3]^5*d[2]+1/648*d[3]*d[2]^5-14/729*d[3]^4*d[1]^2-31/4374*d[3]^5*d[2]^3+1/4374*d[3]^5*d[1]^3+1/1458*d[3]^3*d[2]^5-1/4374*d[3]^3*d[1]^5-1/2187*d[3]^6*d[2]^4-1/2187*d[3]^4*d[2]^6+1/729*d[3]^6*d[2]^3*d[1]-1/729*d[3]^6*d[2]^2*d[1]^2-1/2187*d[3]^5*d[2]*d[1]^4+1/2187*d[3]^6*d[2]*d[1]^3+2/2187*d[3]^3*d[2]^6*d[1]+5/2187*d[3]^3*d[2]*d[1]^6-2/2187*d[3]^2*d[2]*d[1]^7+25/8748*d[3]^4*d[2]^4+1/972*d[3]^2*d[2]^6+1/486*d[3]*d[2]^3*d[1]^4-1/729*d[3]^4*d[2]*d[1]^5-1/2187*d[3]^2*d[2]^6*d[1]^2+13775/69984*d[3]^3*d[1]-1/324*d[3]^6*d[2]*d[1]-1/1458*d[3]*d[2]^5*d[1]^2-293/8748*d[1]*d[2]^3+1/27*d[3]^4+11/2187*d[2]*d[1]^5-11/1458*d[1]^4*d[2]^2-1/729*d[3]*d[2]*d[1]^6-157/17496*d[3]^4*d[2]^2-110/2187*d[3]^2*d[2]^4+1/2187*d[3]^4*d[1]^4-1/2187*d[3]^2*d[1]^6+11/4374*d[1]^2*d[2]^4+119/1944*d[2]*d[1]^3-20111/69984*d[3]^3*d[2];
B[w,o,o]:=-184/19683*3^(1/2)*(5-4*d[1]*d[2]-4*d[3]^2+8*d[1]^2-4*d[2]^2-4*d[3]*d[1]+8*d[3]*d[2]);
B[w,o,otilde]:=0;
B[w,o,p]:=0;
B[w,o,q]:=0;
B[w,o,r]:=20/19683*3^(1/2)*(-4*d[3]*d[1]^2-4*d[3]^2*d[1]-8*d[3]*d[2]^2+12*d[3]*d[2]*d[1]-12*d[1]^2*d[2]+4*d[3]^2*d[2]+4*d[2]^3-59*d[1]-37*d[2]+32*d[3]+8*d[1]^3);
B[w,o,s]:=0;
B[w,o,y]:=0;
B[w,o,z]:=0;
B[w,otilde,otilde]:=-16/19683*3^(1/2)*(5-4*d[1]*d[2]-4*d[3]^2+8*d[1]^2-4*d[2]^2-4*d[3]*d[1]+8*d[3]*d[2]);
B[w,otilde,p]:=0;
B[w,otilde,q]:=0;
B[w,otilde,r]:=0;
B[w,otilde,s]:=0;
B[w,otilde,y]:=0;
B[w,otilde,z]:=0;
B[w,p,p]:=3200/19683*3^(1/2)*(5-4*d[1]*d[2]-4*d[3]^2+8*d[1]^2-4*d[2]^2-4*d[3]*d[1]+8*d[3]*d[2]);
B[w,p,q]:=0;
B[w,p,r]:=0;
B[w,p,s]:=400/19683*3^(1/2)*(-4*d[3]*d[1]^2-4*d[3]^2*d[1]-8*d[3]*d[2]^2+12*d[3]*d[2]*d[1]-12*d[1]^2*d[2]+4*d[3]^2*d[2]+4*d[2]^3-59*d[1]-37*d[2]+32*d[3]+8*d[1]^3);
B[w,p,y]:=0;
B[w,p,z]:=0;
B[w,q,q]:=1/629856*3^(1/2)*(-45056-30230*d[3]*d[1]^3-40661*d[3]^2*d[2]*d[1]+5944*d[1]^2*d[2]^2*d[3]^2-1816*d[3]^3*d[2]^2*d[1]-632*d[3]^3*d[2]*d[1]^2+2552*d[3]*d[2]*d[1]^4-1816*d[3]^2*d[2]^3*d[1]-3044*d[3]^2*d[2]*d[1]^3-3044*d[3]*d[2]^2*d[1]^3-632*d[3]*d[2]^3*d[1]^2+58801*d[3]*d[2]*d[1]^2-40661*d[3]*d[1]*d[2]^2+34764*d[3]^2*d[1]^2-91172*d[3]*d[2]+82216*d[3]*d[1]-60455*d[3]^2*d[2]^2+1260*d[3]^4*d[2]*d[1]+1260*d[3]*d[1]*d[2]^4+44984*d[2]^2+20528*d[1]^2-1644*d[1]^4-5024*d[2]^4+34764*d[1]^2*d[2]^2+82216*d[1]*d[2]+2072*d[3]^3*d[2]^3+35674*d[3]*d[2]^3+44984*d[3]^2+376*d[3]^3*d[1]^3+72*d[3]^2*d[1]^4-256*d[3]*d[1]^5-120*d[3]^5*d[1]+120*d[3]^5*d[2]-120*d[1]*d[2]^5+120*d[3]*d[2]^5-104*d[3]^4*d[1]^2+376*d[2]^3*d[1]^3+32*d[1]^6+7126*d[3]^3*d[1]+7126*d[1]*d[2]^3-5024*d[3]^4-256*d[2]*d[1]^5+72*d[1]^4*d[2]^2-1156*d[3]^4*d[2]^2-1156*d[3]^2*d[2]^4-104*d[1]^2*d[2]^4-30230*d[2]*d[1]^3+35674*d[3]^3*d[2]);
B[w,q,r]:=11/629856*3^(1/2)*(-3029*d[1]^2*d[2]-144*d[1]^4*d[2]+8*d[1]^2*d[2]^3+180*d[2]^2*d[1]^3-60*d[1]*d[2]^4+16*d[1]^5-138*d[3]^2*d[1]+970*d[1]^3-160*d[3]^3+954*d[3]^2*d[2]-4040*d[1]-1780*d[2]+3195*d[1]*d[2]^2+1400*d[3]-1056*d[3]*d[1]^2-971*d[3]*d[2]^2+123*d[3]*d[2]*d[1]+32*d[3]^2*d[2]*d[1]^2+204*d[3]*d[2]*d[1]^3+120*d[3]*d[2]^3*d[1]-376*d[3]*d[2]^2*d[1]^2+76*d[3]^3*d[2]^2+8*d[3]^3*d[1]^2-128*d[3]^2*d[2]^3-24*d[3]^2*d[1]^3+112*d[2]^3+60*d[3]*d[2]^4-8*d[3]*d[1]^4+120*d[3]^2*d[1]*d[2]^2+8*d[3]^4*d[1]-8*d[3]^4*d[2]-84*d[3]^3*d[2]*d[1]);
B[w,q,s]:=-125/1259712*3^(1/2)*(-3029*d[1]^2*d[2]-144*d[1]^4*d[2]+8*d[1]^2*d[2]^3+180*d[2]^2*d[1]^3-60*d[1]*d[2]^4+16*d[1]^5-138*d[3]^2*d[1]+970*d[1]^3-160*d[3]^3+954*d[3]^2*d[2]-4040*d[1]-1780*d[2]+3195*d[1]*d[2]^2+1400*d[3]-1056*d[3]*d[1]^2-971*d[3]*d[2]^2+123*d[3]*d[2]*d[1]+32*d[3]^2*d[2]*d[1]^2+204*d[3]*d[2]*d[1]^3+120*d[3]*d[2]^3*d[1]-376*d[3]*d[2]^2*d[1]^2+76*d[3]^3*d[2]^2+8*d[3]^3*d[1]^2-128*d[3]^2*d[2]^3-24*d[3]^2*d[1]^3+112*d[2]^3+60*d[3]*d[2]^4-8*d[3]*d[1]^4+120*d[3]^2*d[1]*d[2]^2+8*d[3]^4*d[1]-8*d[3]^4*d[2]-84*d[3]^3*d[2]*d[1]);
B[w,q,y]:=1/1259712*3^(1/2)*(129817*d[1]^2*d[2]+2860*d[1]^4*d[2]-36628*d[1]^2*d[2]^3+14392*d[2]^2*d[1]^3+20120*d[1]*d[2]^4-296*d[1]^5-3024*d[3]*d[2]^2*d[1]^4+1280*d[3]^5-240*d[1]*d[2]^6-2000*d[3]^2*d[2]^2*d[1]^3-2432*d[3]^2*d[2]^3*d[1]^2-2000*d[3]^3*d[2]*d[1]^3-896*d[3]^4*d[2]^2*d[1]+2704*d[3]^2*d[1]*d[2]^4+2256*d[3]^2*d[1]^4*d[2]+368*d[3]*d[2]*d[1]^5-240*d[3]*d[1]*d[2]^5+5010*d[3]^2*d[1]-53650*d[1]^3-24224*d[3]^3-656*d[3]^4*d[2]*d[1]^2-1936*d[3]^3*d[2]^3*d[1]+17182*d[3]^2*d[2]+129896*d[1]-278012*d[2]-98631*d[1]*d[2]^2+672*d[3]^5*d[2]*d[1]-2432*d[3]*d[2]^4*d[1]^2-704*d[2]*d[1]^6+55592*d[3]+60576*d[3]*d[1]^2-2713*d[3]*d[2]^2+111689*d[3]*d[2]*d[1]+5056*d[3]*d[2]^3*d[1]^3+256*d[3]^4*d[1]^3-688*d[3]^3*d[2]^4+1296*d[3]^4*d[2]^3+54572*d[3]^2*d[2]*d[1]^2-81468*d[3]*d[2]*d[1]^3+7960*d[3]*d[2]^3*d[1]+106348*d[3]*d[2]^2*d[1]^2-6204*d[3]^3*d[2]^2+560*d[3]^3*d[1]^2+27708*d[3]^2*d[2]^3+6784*d[3]^2*d[1]^3-32*d[3]^5*d[1]^2-64*d[3]^6*d[1]+64*d[3]^6*d[2]+76128*d[2]^3-640*d[3]^5*d[2]^2+512*d[1]^2*d[2]^5+1936*d[1]^5*d[2]^2+64*d[1]^7-18968*d[3]*d[2]^4-3888*d[3]*d[1]^4-114280*d[3]^2*d[1]*d[2]^2+240*d[3]*d[2]^6+32*d[3]*d[1]^6-1984*d[2]^3*d[1]^4+416*d[2]^4*d[1]^3-448*d[2]^5-4440*d[3]^4*d[1]-3368*d[3]^4*d[2]-272*d[3]^2*d[2]^5-256*d[3]^2*d[1]^5+27404*d[3]^3*d[2]*d[1]+4624*d[3]^3*d[2]^2*d[1]^2);
B[w,q,z]:=1/629856*3^(1/2)*(68686*d[1]^2*d[2]+3168*d[1]^4*d[2]-176*d[1]^2*d[2]^3+4304*d[3]^3*d[2]^3*d[1]^3-96*d[3]^6*d[2]*d[1]^2-3960*d[2]^2*d[1]^3+1320*d[1]*d[2]^4-352*d[1]^5+216*d[3]*d[2]^2*d[1]^4-1344*d[3]^4*d[2]^3*d[1]^2-2224*d[3]^3*d[2]^4*d[1]^2-1984*d[3]^2*d[2]^3*d[1]^4+1504*d[3]^4*d[2]^4*d[1]+1936*d[3]^2*d[2]^2*d[1]^5+880*d[3]^3*d[2]*d[1]^5+416*d[3]^2*d[2]^4*d[1]^3+128*d[3]^4*d[2]^2*d[1]^3+512*d[3]^2*d[2]^5*d[1]^2+320*d[3]^4*d[2]*d[1]^4+4320*d[3]^5+304*d[3]^5*d[2]^4+15160*d[3]^2*d[2]^2*d[1]^3-38084*d[3]^2*d[2]^3*d[1]^2-18920*d[3]^3*d[2]*d[1]^3-19920*d[3]^4*d[2]^2*d[1]+20600*d[3]^2*d[1]*d[2]^4+2596*d[3]^2*d[1]^4*d[2]-512*d[3]^4*d[2]^5-704*d[3]^2*d[2]*d[1]^6+64*d[3]^2*d[1]^7-768*d[3]*d[2]*d[1]^5-360*d[3]*d[1]*d[2]^5-77820*d[3]^2*d[1]-65372*d[1]^3+6168*d[3]^3+5520*d[3]^4*d[2]*d[1]^2-5140*d[3]^3*d[2]^3*d[1]-106416*d[3]^2*d[2]-944*d[3]^5*d[2]^3*d[1]-400*d[3]^5*d[2]*d[1]^3+1008*d[3]^5*d[2]^2*d[1]^2-3168*d[3]^3*d[2]^2*d[1]^4+189104*d[1]-148040*d[2]+11886*d[1]*d[2]^2+6108*d[3]^5*d[2]*d[1]-312*d[3]*d[2]^4*d[1]^2+96*d[3]^6*d[2]^2*d[1]-240*d[3]^2*d[2]^6*d[1]+32*d[3]^5*d[1]^4-29904*d[3]+32*d[3]^6*d[1]^3+128336*d[3]*d[1]^2+15514*d[3]*d[2]^2+144870*d[3]*d[2]*d[1]+1128*d[3]*d[2]^3*d[1]^3+1680*d[3]^4*d[1]^3-9088*d[3]^3*d[2]^4+12720*d[3]^4*d[2]^3-824*d[3]^3*d[1]^4-32*d[3]^3*d[1]^6+133801*d[3]^2*d[2]*d[1]^2-95178*d[3]*d[2]*d[1]^3+18738*d[3]*d[2]^3*d[1]+112564*d[3]*d[2]^2*d[1]^2+22877*d[3]^3*d[2]^2-43244*d[3]^3*d[1]^2+43006*d[3]^2*d[2]^3+19618*d[3]^2*d[1]^3-2088*d[3]^5*d[1]^2-216*d[3]^6*d[1]+216*d[3]^6*d[2]+57184*d[2]^3-4020*d[3]^5*d[2]^2-16392*d[3]*d[2]^4-4756*d[3]*d[1]^4-252969*d[3]^2*d[1]*d[2]^2+96*d[3]*d[1]^6+4894*d[3]^4*d[1]-28846*d[3]^4*d[2]-96*d[3]^4*d[1]^5-88*d[3]^2*d[2]^5-184*d[3]^2*d[1]^5+240*d[3]^3*d[2]^6-32*d[3]^6*d[2]^3+81567*d[3]^3*d[2]*d[1]+33972*d[3]^3*d[2]^2*d[1]^2);
B[w,r,r]:=19/209952*3^(1/2)*(4*d[1]*d[2]^3+108-4*d[3]^3*d[2]+4*d[3]^3*d[1]+75*d[1]*d[2]-8*d[3]^2*d[2]*d[1]-12*d[2]*d[1]^3+8*d[3]^2*d[2]^2+8*d[1]^4-4*d[3]*d[2]^3-16*d[3]^2-155*d[1]^2-16*d[2]^2+24*d[3]*d[2]*d[1]^2+75*d[3]*d[1]+37*d[3]*d[2]-12*d[3]*d[1]^3-8*d[3]*d[1]*d[2]^2);
B[w,r,s]:=-1375/1259712*3^(1/2)*(4*d[1]*d[2]^3+108-4*d[3]^3*d[2]+4*d[3]^3*d[1]+75*d[1]*d[2]-8*d[3]^2*d[2]*d[1]-12*d[2]*d[1]^3+8*d[3]^2*d[2]^2+8*d[1]^4-4*d[3]*d[2]^3-16*d[3]^2-155*d[1]^2-16*d[2]^2+24*d[3]*d[2]*d[1]^2+75*d[3]*d[1]+37*d[3]*d[2]-12*d[3]*d[1]^3-8*d[3]*d[1]*d[2]^2);
B[w,r,y]:=11/1259712*3^(1/2)*(3876+3580*d[3]*d[1]^3+2832*d[3]^2*d[2]*d[1]+160*d[1]^2*d[2]^2*d[3]^2+112*d[3]^3*d[2]^2*d[1]-272*d[3]^3*d[2]*d[1]^2+176*d[3]*d[2]*d[1]^4-176*d[3]^2*d[2]^3*d[1]+112*d[3]^2*d[2]*d[1]^3-320*d[3]*d[2]^2*d[1]^3+160*d[3]*d[2]^3*d[1]^2-5244*d[3]*d[2]*d[1]^2+920*d[3]*d[1]*d[2]^2-1980*d[3]^2*d[1]^2+2967*d[3]*d[2]-4455*d[3]*d[1]+812*d[3]^2*d[2]^2+64*d[3]^4*d[2]*d[1]+16*d[3]*d[1]*d[2]^4-928*d[2]^2+3959*d[1]^2-1684*d[1]^4+64*d[2]^4-1668*d[1]^2*d[2]^2-7159*d[1]*d[2]+48*d[3]^3*d[2]^3-24*d[3]*d[2]^3-2576*d[3]^2+112*d[3]^3*d[1]^3-112*d[3]^2*d[1]^4-16*d[3]*d[1]^5-32*d[3]^5*d[1]+32*d[3]^5*d[2]+16*d[1]*d[2]^5-16*d[3]*d[2]^5+16*d[3]^4*d[1]^2-32*d[2]^3*d[1]^3+32*d[1]^6-44*d[3]^3*d[1]-104*d[1]*d[2]^3+128*d[3]^4-112*d[2]*d[1]^5+128*d[1]^4*d[2]^2-80*d[3]^4*d[2]^2+16*d[3]^2*d[2]^4-32*d[1]^2*d[2]^4+3392*d[2]*d[1]^3-980*d[3]^3*d[2]);
B[w,r,z]:=11/629856*3^(1/2)*(-648+3174*d[3]*d[1]^3-1849*d[3]^2*d[2]*d[1]-1572*d[1]^2*d[2]^2*d[3]^2+1116*d[3]^3*d[2]^2*d[1]-2940*d[3]^3*d[2]*d[1]^2-24*d[3]*d[2]*d[1]^4-136*d[3]^2*d[2]^3*d[1]+3344*d[3]^2*d[2]*d[1]^3-72*d[3]*d[2]^2*d[1]^3+24*d[3]*d[2]^3*d[1]^2-3696*d[3]*d[2]*d[1]^2-238*d[3]*d[1]*d[2]^2+5547*d[3]^2*d[1]^2+3386*d[3]*d[2]-5834*d[3]*d[1]+238*d[3]^2*d[2]^2+600*d[3]^4*d[2]*d[1]+24*d[3]*d[1]*d[2]^4+608*d[2]^2-4270*d[1]^2-176*d[1]^4-32*d[3]^2*d[2]^3*d[1]^3+96*d[3]^4*d[2]^2*d[1]^2-96*d[3]^4*d[2]^3*d[1]-272*d[3]^3*d[2]^2*d[1]^3+144*d[3]^3*d[2]^3*d[1]^2-32*d[3]^4*d[2]*d[1]^3-112*d[3]^2*d[2]*d[1]^5-32*d[3]^2*d[2]^4*d[1]^2+192*d[3]^3*d[2]*d[1]^4+128*d[3]^2*d[1]^4*d[2]^2-1906*d[1]*d[2]+304*d[3]^3*d[2]^3-392*d[3]*d[2]^3+48*d[3]^5*d[2]^2*d[1]+16*d[3]^2*d[2]^5*d[1]-48*d[3]^5*d[2]*d[1]^2+252*d[3]^2+1520*d[3]^3*d[1]^3-1676*d[3]^2*d[1]^4+48*d[3]*d[1]^5-108*d[3]^5*d[1]+108*d[3]^5*d[2]-168*d[3]^4*d[1]^2-16*d[3]^5*d[2]^3+16*d[3]^5*d[1]^3-16*d[3]^3*d[2]^5-48*d[3]^3*d[1]^5+32*d[3]^4*d[2]^4-2593*d[3]^3*d[1]-88*d[1]*d[2]^3+432*d[3]^4-432*d[3]^4*d[2]^2+40*d[3]^2*d[2]^4+32*d[3]^2*d[1]^6+264*d[2]*d[1]^3-623*d[3]^3*d[2]);
B[w,s,s]:=9475/839808*3^(1/2)*(4*d[1]*d[2]^3+108-4*d[3]^3*d[2]+4*d[3]^3*d[1]+75*d[1]*d[2]-8*d[3]^2*d[2]*d[1]-12*d[2]*d[1]^3+8*d[3]^2*d[2]^2+8*d[1]^4-4*d[3]*d[2]^3-16*d[3]^2-155*d[1]^2-16*d[2]^2+24*d[3]*d[2]*d[1]^2+75*d[3]*d[1]+37*d[3]*d[2]-12*d[3]*d[1]^3-8*d[3]*d[1]*d[2]^2);
B[w,s,y]:=-125/2519424*3^(1/2)*(3876+3580*d[3]*d[1]^3+2832*d[3]^2*d[2]*d[1]+160*d[1]^2*d[2]^2*d[3]^2+112*d[3]^3*d[2]^2*d[1]-272*d[3]^3*d[2]*d[1]^2+176*d[3]*d[2]*d[1]^4-176*d[3]^2*d[2]^3*d[1]+112*d[3]^2*d[2]*d[1]^3-320*d[3]*d[2]^2*d[1]^3+160*d[3]*d[2]^3*d[1]^2-5244*d[3]*d[2]*d[1]^2+920*d[3]*d[1]*d[2]^2-1980*d[3]^2*d[1]^2+2967*d[3]*d[2]-4455*d[3]*d[1]+812*d[3]^2*d[2]^2+64*d[3]^4*d[2]*d[1]+16*d[3]*d[1]*d[2]^4-928*d[2]^2+3959*d[1]^2-1684*d[1]^4+64*d[2]^4-1668*d[1]^2*d[2]^2-7159*d[1]*d[2]+48*d[3]^3*d[2]^3-24*d[3]*d[2]^3-2576*d[3]^2+112*d[3]^3*d[1]^3-112*d[3]^2*d[1]^4-16*d[3]*d[1]^5-32*d[3]^5*d[1]+32*d[3]^5*d[2]+16*d[1]*d[2]^5-16*d[3]*d[2]^5+16*d[3]^4*d[1]^2-32*d[2]^3*d[1]^3+32*d[1]^6-44*d[3]^3*d[1]-104*d[1]*d[2]^3+128*d[3]^4-112*d[2]*d[1]^5+128*d[1]^4*d[2]^2-80*d[3]^4*d[2]^2+16*d[3]^2*d[2]^4-32*d[1]^2*d[2]^4+3392*d[2]*d[1]^3-980*d[3]^3*d[2]);
B[w,s,z]:=-125/1259712*3^(1/2)*(-648+3174*d[3]*d[1]^3-1849*d[3]^2*d[2]*d[1]-1572*d[1]^2*d[2]^2*d[3]^2+1116*d[3]^3*d[2]^2*d[1]-2940*d[3]^3*d[2]*d[1]^2-24*d[3]*d[2]*d[1]^4-136*d[3]^2*d[2]^3*d[1]+3344*d[3]^2*d[2]*d[1]^3-72*d[3]*d[2]^2*d[1]^3+24*d[3]*d[2]^3*d[1]^2-3696*d[3]*d[2]*d[1]^2-238*d[3]*d[1]*d[2]^2+5547*d[3]^2*d[1]^2+3386*d[3]*d[2]-5834*d[3]*d[1]+238*d[3]^2*d[2]^2+600*d[3]^4*d[2]*d[1]+24*d[3]*d[1]*d[2]^4+608*d[2]^2-4270*d[1]^2-176*d[1]^4-32*d[3]^2*d[2]^3*d[1]^3+96*d[3]^4*d[2]^2*d[1]^2-96*d[3]^4*d[2]^3*d[1]-272*d[3]^3*d[2]^2*d[1]^3+144*d[3]^3*d[2]^3*d[1]^2-32*d[3]^4*d[2]*d[1]^3-112*d[3]^2*d[2]*d[1]^5-32*d[3]^2*d[2]^4*d[1]^2+192*d[3]^3*d[2]*d[1]^4+128*d[3]^2*d[1]^4*d[2]^2-1906*d[1]*d[2]+304*d[3]^3*d[2]^3-392*d[3]*d[2]^3+48*d[3]^5*d[2]^2*d[1]+16*d[3]^2*d[2]^5*d[1]-48*d[3]^5*d[2]*d[1]^2+252*d[3]^2+1520*d[3]^3*d[1]^3-1676*d[3]^2*d[1]^4+48*d[3]*d[1]^5-108*d[3]^5*d[1]+108*d[3]^5*d[2]-168*d[3]^4*d[1]^2-16*d[3]^5*d[2]^3+16*d[3]^5*d[1]^3-16*d[3]^3*d[2]^5-48*d[3]^3*d[1]^5+32*d[3]^4*d[2]^4-2593*d[3]^3*d[1]-88*d[1]*d[2]^3+432*d[3]^4-432*d[3]^4*d[2]^2+40*d[3]^2*d[2]^4+32*d[3]^2*d[1]^6+264*d[2]*d[1]^3-623*d[3]^3*d[2]);
B[w,y,y]:=1/2519424*3^(1/2)*(195084-455616*d[3]*d[1]^3-244800*d[3]^2*d[2]*d[1]-65808*d[1]^2*d[2]^2*d[3]^2+9504*d[3]^3*d[2]^2*d[1]-528*d[3]^3*d[2]*d[1]^2-88512*d[3]*d[2]*d[1]^4+9504*d[3]^2*d[2]^3*d[1]+67056*d[3]^2*d[2]*d[1]^3+67056*d[3]*d[2]^2*d[1]^3-528*d[3]*d[2]^3*d[1]^2+703936*d[3]*d[2]*d[1]^2-244800*d[3]*d[1]*d[2]^2+275712*d[3]^2*d[1]^2+157821*d[3]*d[2]+718979*d[3]*d[1]+73472*d[3]^2*d[2]^2-5904*d[3]^4*d[2]*d[1]-5904*d[3]*d[1]*d[2]^4-285952*d[2]^2-860035*d[1]^2+231616*d[1]^4+22464*d[2]^4-3648*d[3]^2*d[2]^3*d[1]^3-1536*d[3]^4*d[2]^2*d[1]^2-1472*d[3]^3*d[2]^4*d[1]-1472*d[3]^4*d[2]^3*d[1]-3648*d[3]^3*d[2]^2*d[1]^3+5504*d[3]^3*d[2]^3*d[1]^2+275712*d[1]^2*d[2]^2+3392*d[3]^4*d[2]*d[1]^3-1920*d[3]^2*d[2]*d[1]^5-1536*d[3]^2*d[2]^4*d[1]^2-1280*d[3]^3*d[2]*d[1]^4+5760*d[3]^2*d[1]^4*d[2]^2+718979*d[1]*d[2]-12800*d[3]^3*d[2]^3-28096*d[3]*d[2]^3+3392*d[3]*d[2]^4*d[1]^3-1920*d[3]*d[2]^2*d[1]^5+1728*d[3]^5*d[2]^2*d[1]+1728*d[3]^2*d[2]^5*d[1]-1536*d[3]^5*d[2]*d[1]^2-192*d[3]^6*d[2]^2+320*d[3]^6*d[1]^2-285952*d[3]^2+4336*d[3]^3*d[1]^3-21744*d[3]^2*d[1]^4+31968*d[3]*d[1]^5+5616*d[3]^5*d[1]-4080*d[3]^5*d[2]+5616*d[1]*d[2]^5-4080*d[3]*d[2]^5-6624*d[3]^4*d[1]^2-384*d[3]^5*d[2]^3+192*d[3]^5*d[1]^3-384*d[3]^3*d[2]^5+1280*d[3]^3*d[1]^5-128*d[3]*d[1]*d[2]^6+1280*d[1]^5*d[2]^3+4336*d[2]^3*d[1]^3+896*d[3]^4*d[2]^4+192*d[2]^5*d[1]^3-192*d[3]^2*d[2]^6+320*d[1]^2*d[2]^6-1280*d[3]*d[2]^3*d[1]^4-128*d[3]^7*d[1]+128*d[3]^7*d[2]-320*d[3]*d[1]^7-128*d[1]*d[2]^7+128*d[3]*d[2]^7-13040*d[1]^6-74176*d[3]^3*d[1]-512*d[2]^6-128*d[3]^6*d[2]*d[1]-1536*d[3]*d[2]^5*d[1]^2+128*d[1]^8-74176*d[1]*d[2]^3+22464*d[3]^4+31968*d[2]*d[1]^5-1280*d[2]^4*d[1]^4-320*d[1]^7*d[2]-192*d[2]^2*d[1]^6-21744*d[1]^4*d[2]^2-512*d[3]^6+1664*d[3]*d[2]*d[1]^6+10992*d[3]^4*d[2]^2+10992*d[3]^2*d[2]^4-1280*d[3]^4*d[1]^4-192*d[3]^2*d[1]^6-6624*d[1]^2*d[2]^4-455616*d[2]*d[1]^3-28096*d[3]^3*d[2]);
B[w,y,z]:=1/1259712*3^(1/2)*(-176856-132150*d[3]*d[1]^3+109357*d[3]^2*d[2]*d[1]+96608*d[1]^2*d[2]^2*d[3]^2-46348*d[3]^3*d[2]^2*d[1]+407648*d[3]^3*d[2]*d[1]^2-15536*d[3]*d[2]*d[1]^4-76208*d[3]^2*d[2]^3*d[1]-278480*d[3]^2*d[2]*d[1]^3+17888*d[3]*d[2]^2*d[1]^3+7664*d[3]*d[2]^3*d[1]^2+377992*d[3]*d[2]*d[1]^2-203946*d[3]*d[1]*d[2]^2-690639*d[3]^2*d[1]^2+168830*d[3]*d[2]+289906*d[3]*d[1]-99166*d[3]^2*d[2]^2-108136*d[3]^4*d[2]*d[1]-14728*d[3]*d[1]*d[2]^4-36256*d[2]^2+62150*d[1]^2+2232*d[1]^4-4864*d[2]^4+4496*d[3]^2*d[2]^3*d[1]^3-37728*d[3]^4*d[2]^2*d[1]^2+3808*d[3]^3*d[2]^4*d[1]-12240*d[3]^4*d[2]^3*d[1]+53648*d[3]^3*d[2]^2*d[1]^3-2736*d[3]^3*d[2]^3*d[1]^2+135720*d[1]^2*d[2]^2+61760*d[3]^4*d[2]*d[1]^3+32192*d[3]^2*d[2]*d[1]^5-7712*d[3]^2*d[2]^4*d[1]^2-80128*d[3]^3*d[2]*d[1]^4-21136*d[3]^2*d[1]^4*d[2]^2+385754*d[1]*d[2]+15904*d[3]^3*d[2]^3-78760*d[3]*d[2]^3-1280*d[3]^3*d[2]^3*d[1]^4+2240*d[3]^5*d[2]^3*d[1]^2+192*d[3]^2*d[2]^5*d[1]^3-2112*d[3]^4*d[2]^3*d[1]^3-192*d[3]^2*d[2]^2*d[1]^6-1408*d[3]^3*d[2]^2*d[1]^5+3712*d[3]^4*d[2]^2*d[1]^4-2112*d[3]^5*d[2]^2*d[1]^3-1472*d[3]^3*d[2]^5*d[1]^2+1088*d[3]^4*d[2]^5*d[1]-576*d[3]^4*d[2]^4*d[1]^2+1280*d[3]^2*d[2]^3*d[1]^5-1280*d[3]^2*d[2]^4*d[1]^4-1088*d[3]^5*d[2]^4*d[1]+2880*d[3]^3*d[2]^4*d[1]^3+768*d[3]*d[2]^4*d[1]^3-768*d[3]*d[2]^2*d[1]^5+17520*d[3]^5*d[2]^2*d[1]+5872*d[3]^2*d[2]^5*d[1]-15456*d[3]^5*d[2]*d[1]^2+240*d[3]^6*d[2]^2+1728*d[3]^6*d[1]^2-68364*d[3]^2-376436*d[3]^3*d[1]^3+231800*d[3]^2*d[1]^4+192*d[3]^5*d[2]^5+1576*d[3]*d[1]^5-1768*d[3]^5*d[1]+5992*d[3]^5*d[2]+704*d[1]*d[2]^5+3136*d[3]*d[2]^5+130748*d[3]^4*d[1]^2+128*d[3]^3*d[2]^7-64*d[3]^7*d[2]^3-448*d[3]^3*d[1]^7+64*d[3]^7*d[1]^3+512*d[3]^4*d[1]^6-128*d[3]^6*d[1]^4-128*d[3]^5*d[1]^5-5904*d[3]^5*d[2]^3+3840*d[3]^5*d[1]^3-6800*d[3]^3*d[2]^5+32208*d[3]^3*d[1]^5+64*d[3]^6*d[2]^4-320*d[3]^4*d[2]^6-192*d[3]*d[1]*d[2]^6-64*d[3]^6*d[2]^3*d[1]-192*d[3]^6*d[2]^2*d[1]^2+896*d[3]^5*d[2]*d[1]^4+320*d[3]^6*d[2]*d[1]^3+1600*d[3]^3*d[2]*d[1]^6-320*d[3]^2*d[2]*d[1]^7-2464*d[2]^3*d[1]^3+12352*d[3]^4*d[2]^4-320*d[3]^2*d[2]^6+128*d[3]^2*d[1]^8-432*d[3]^7*d[1]+432*d[3]^7*d[2]+192*d[3]*d[1]^7-704*d[1]^6+192*d[3]^7*d[2]^2*d[1]-2304*d[3]^4*d[2]*d[1]^5+320*d[3]^2*d[2]^6*d[1]^2+446781*d[3]^3*d[1]-1968*d[3]^6*d[2]*d[1]-96*d[3]*d[2]^5*d[1]^2+32712*d[1]*d[2]^3+96*d[3]^4-128*d[3]^2*d[2]^7*d[1]-192*d[3]^7*d[1]^2*d[2]+352*d[2]*d[1]^5+2464*d[1]^4*d[2]^2-1728*d[3]^6+96*d[3]*d[2]*d[1]^6-25876*d[3]^4*d[2]^2+26280*d[3]^2*d[2]^4-24144*d[3]^4*d[1]^4-13392*d[3]^2*d[1]^6-352*d[1]^2*d[2]^4-165800*d[2]*d[1]^3+99*d[3]^3*d[2]);
B[w,z,z]:=1/629856*3^(1/2)*(-149712-201924*d[3]*d[1]^3-628238*d[3]^2*d[2]*d[1]-970623*d[1]^2*d[2]^2*d[3]^2+527771*d[3]^3*d[2]^2*d[1]-71196*d[3]^3*d[2]*d[1]^2-13740*d[3]*d[2]*d[1]^4+527771*d[3]^2*d[2]^3*d[1]+88710*d[3]^2*d[2]*d[1]^3+88710*d[3]*d[2]^2*d[1]^3-71196*d[3]*d[2]^3*d[1]^2+596880*d[3]*d[2]*d[1]^2-628238*d[3]*d[1]*d[2]^2+245838*d[3]^2*d[1]^2-9964*d[3]*d[2]+561628*d[3]*d[1]-9676*d[3]^2*d[2]^2-4662*d[3]^4*d[2]*d[1]-4662*d[3]*d[1]*d[2]^4-127464*d[2]^2+8948*d[1]^2+3872*d[1]^4-16416*d[2]^4-346172*d[3]^2*d[2]^3*d[1]^3+128276*d[3]^4*d[2]^2*d[1]^2-127212*d[3]^3*d[2]^4*d[1]-127212*d[3]^4*d[2]^3*d[1]-346172*d[3]^3*d[2]^2*d[1]^3+446544*d[3]^3*d[2]^3*d[1]^2+245838*d[1]^2*d[2]^2+5744*d[3]^4*d[2]*d[1]^3+1912*d[3]^2*d[2]*d[1]^5+128276*d[3]^2*d[2]^4*d[1]^2-6696*d[3]^3*d[2]*d[1]^4+231632*d[3]^2*d[1]^4*d[2]^2+561628*d[1]*d[2]-7855*d[3]^3*d[2]^3+39890*d[3]*d[2]^3-77424*d[3]^3*d[2]^3*d[1]^4-10896*d[3]^5*d[2]^3*d[1]^2+3520*d[3]^2*d[2]^5*d[1]^3+57024*d[3]^4*d[2]^3*d[1]^3-13744*d[3]^2*d[2]^2*d[1]^6+32208*d[3]^3*d[2]^2*d[1]^5-23184*d[3]^4*d[2]^2*d[1]^4+3520*d[3]^5*d[2]^2*d[1]^3-10896*d[3]^3*d[2]^5*d[1]^2+7488*d[3]^4*d[2]^5*d[1]-40752*d[3]^4*d[2]^4*d[1]^2+32208*d[3]^2*d[2]^3*d[1]^5-23184*d[3]^2*d[2]^4*d[1]^4+7488*d[3]^5*d[2]^4*d[1]+57024*d[3]^3*d[2]^4*d[1]^3+5744*d[3]*d[2]^4*d[1]^3+1912*d[3]*d[2]^2*d[1]^5+9560*d[3]^5*d[2]^2*d[1]+9560*d[3]^2*d[2]^5*d[1]-5208*d[3]^5*d[2]*d[1]^2-1080*d[3]^6*d[2]^2-127464*d[3]^2-32416*d[3]^3*d[1]^3+2056*d[3]^2*d[1]^4-208*d[3]^5*d[2]^5-1056*d[3]*d[1]^5+2376*d[3]^5*d[1]+10584*d[3]^5*d[2]+2376*d[1]*d[2]^5+10584*d[3]*d[2]^5+6768*d[3]^4*d[1]^2+432*d[3]^3*d[2]^7+432*d[3]^7*d[2]^3-8416*d[3]^5*d[2]^3-352*d[3]^5*d[1]^3-8416*d[3]^3*d[2]^5+1056*d[3]^3*d[1]^5-288*d[3]^6*d[2]^4-288*d[3]^4*d[2]^6-648*d[3]*d[1]*d[2]^6-1248*d[3]^6*d[2]^3*d[1]+1440*d[3]^6*d[2]^2*d[1]^2+96*d[3]^5*d[2]*d[1]^4+96*d[3]^6*d[2]*d[1]^3-1248*d[3]^3*d[2]^6*d[1]-96*d[3]^3*d[2]*d[1]^6+192*d[3]^2*d[2]*d[1]^7+1056*d[1]^5*d[2]^3-32416*d[2]^3*d[1]^3+21416*d[3]^4*d[2]^4-128*d[3]^6*d[2]^2*d[1]^4+512*d[3]^2*d[2]^4*d[1]^6-128*d[3]^2*d[2]^6*d[1]^4+256*d[3]^3*d[2]^6*d[1]^3+3072*d[1]^4*d[3]^4*d[2]^4+1280*d[1]^2*d[3]^5*d[2]^5-2112*d[3]^3*d[2]^4*d[1]^5-1664*d[3]^4*d[2]^5*d[1]^3+832*d[3]^3*d[2]^5*d[1]^4+832*d[3]^5*d[2]^3*d[1]^4-128*d[3]^2*d[2]^5*d[1]^5+512*d[3]^4*d[2]^2*d[1]^6-352*d[2]^5*d[1]^3-1080*d[3]^2*d[2]^6+96*d[3]*d[1]^4*d[2]^5-1664*d[3]^5*d[2]^4*d[1]^3+1664*d[1]^6*d[3]^3*d[2]^3-96*d[3]*d[2]^3*d[1]^6-192*d[3]^7*d[2]^3*d[1]^2+192*d[3]^7*d[2]^4*d[1]-256*d[3]^6*d[2]^5*d[1]+64*d[3]^7*d[2]^2*d[1]^3+192*d[3]*d[1]^7*d[2]^2+128*d[3]^2*d[1]^8*d[2]^2-448*d[3]^2*d[2]^3*d[1]^7-6696*d[3]*d[2]^3*d[1]^4+192*d[3]^4*d[2]^7*d[1]-432*d[3]^7*d[2]^2*d[1]-288*d[3]^4*d[2]*d[1]^5+1440*d[3]^2*d[2]^6*d[1]^2+59350*d[3]^3*d[1]-448*d[3]^3*d[2]^2*d[1]^7-288*d[3]*d[2]^4*d[1]^5-128*d[3]^5*d[2]^2*d[1]^5-2112*d[3]^4*d[2]^3*d[1]^5+256*d[3]^6*d[2]^3*d[1]^3+128*d[3]^6*d[2]^6-648*d[3]^6*d[2]*d[1]-5208*d[3]*d[2]^5*d[1]^2-192*d[3]^3*d[2]^7*d[1]^2+96*d[3]*d[2]^6*d[1]^3+64*d[3]^2*d[2]^7*d[1]^3-256*d[3]^5*d[2]^6*d[1]+59350*d[1]*d[2]^3-16416*d[3]^4-432*d[3]^2*d[2]^7*d[1]-64*d[3]^5*d[2]^7-64*d[3]^7*d[2]^5-1056*d[2]*d[1]^5-704*d[2]^2*d[1]^6+2056*d[1]^4*d[2]^2+288*d[3]*d[2]*d[1]^6-32826*d[3]^4*d[2]^2-32826*d[3]^2*d[2]^4-704*d[3]^2*d[1]^6+6768*d[1]^2*d[2]^4-201924*d[2]*d[1]^3+39890*d[3]^3*d[2]);
B[f,f,f]:=1/46656*3^(1/2)*(9094*d[1]^2*d[2]-72*d[1]^4*d[2]-1576*d[1]^2*d[2]^3-384*d[3]^3*d[2]^3*d[1]^3-1576*d[2]^2*d[1]^3-72*d[1]*d[2]^4+288*d[3]*d[2]^2*d[1]^4+128*d[3]^4*d[2]^3*d[1]^2+128*d[3]^3*d[2]^4*d[1]^2+128*d[3]^2*d[2]^3*d[1]^4-128*d[3]^4*d[2]^4*d[1]-128*d[3]^2*d[2]^2*d[1]^5+64*d[3]^3*d[2]*d[1]^5+128*d[3]^2*d[2]^4*d[1]^3+128*d[3]^4*d[2]^2*d[1]^3-128*d[3]^2*d[2]^5*d[1]^2-128*d[3]^4*d[2]*d[1]^4+64*d[3]^3*d[2]^5*d[1]+192*d[3]^2*d[2]^2*d[1]^3+192*d[3]^2*d[2]^3*d[1]^2-688*d[3]^3*d[2]*d[1]^3+288*d[3]^4*d[2]^2*d[1]+288*d[3]^2*d[1]*d[2]^4+288*d[3]^2*d[1]^4*d[2]-144*d[3]*d[2]*d[1]^5-144*d[3]*d[1]*d[2]^5+9094*d[3]^2*d[1]-36*d[1]^3-36*d[3]^3+288*d[3]^4*d[2]*d[1]^2-688*d[3]^3*d[2]^3*d[1]+9094*d[3]^2*d[2]+64*d[3]^5*d[2]^3*d[1]+64*d[3]^5*d[2]*d[1]^3-128*d[3]^5*d[2]^2*d[1]^2+128*d[3]^3*d[2]^2*d[1]^4+64*d[3]*d[2]^3*d[1]^5+64*d[3]*d[2]^5*d[1]^3-128*d[3]*d[1]^4*d[2]^4-4352*d[1]-4352*d[2]+9094*d[1]*d[2]^2-144*d[3]^5*d[2]*d[1]+288*d[3]*d[2]^4*d[1]^2-4352*d[3]+9094*d[3]*d[1]^2+9094*d[3]*d[2]^2-29493*d[3]*d[2]*d[1]-688*d[3]*d[2]^3*d[1]^3+32*d[3]^4*d[1]^3+32*d[3]^3*d[2]^4+32*d[3]^4*d[2]^3+32*d[3]^3*d[1]^4-968*d[3]^2*d[2]*d[1]^2+4264*d[3]*d[2]*d[1]^3+4264*d[3]*d[2]^3*d[1]-968*d[3]*d[2]^2*d[1]^2-1576*d[3]^3*d[2]^2-1576*d[3]^3*d[1]^2-1576*d[3]^2*d[2]^3-1576*d[3]^2*d[1]^3-36*d[2]^3-72*d[3]*d[2]^4-72*d[3]*d[1]^4-968*d[3]^2*d[1]*d[2]^2+32*d[2]^3*d[1]^4+32*d[2]^4*d[1]^3-72*d[3]^4*d[1]-72*d[3]^4*d[2]+4264*d[3]^3*d[2]*d[1]+192*d[3]^3*d[2]^2*d[1]^2);
B[f,f,o]:=0;
B[f,f,otilde]:=0;
B[f,f,p]:=0;
B[f,f,q]:=1/69984*(d[1]-d[2])*(3910*d[1]^2*d[2]-72*d[1]^4*d[2]-1320*d[1]^2*d[2]^3-1320*d[2]^2*d[1]^3-72*d[1]*d[2]^4-64*d[3]*d[2]^2*d[1]^4+640*d[3]^2*d[2]^2*d[1]^3+640*d[3]^2*d[2]^3*d[1]^2-304*d[3]^3*d[2]*d[1]^3+512*d[3]^4*d[2]^2*d[1]+32*d[3]^2*d[1]*d[2]^4+32*d[3]^2*d[1]^4*d[2]+1562*d[3]^2*d[1]-36*d[1]^3-4860*d[3]^3+512*d[3]^4*d[2]*d[1]^2-304*d[3]^3*d[2]^3*d[1]+1562*d[3]^2*d[2]-3648*d[1]-3648*d[2]+3910*d[1]*d[2]^2-240*d[3]^5*d[2]*d[1]-64*d[3]*d[2]^4*d[1]^2+30048*d[3]+114*d[3]*d[1]^2+114*d[3]*d[2]^2-9555*d[3]*d[2]*d[1]-368*d[3]*d[2]^3*d[1]^3-7424*d[3]^2*d[2]*d[1]^2+1948*d[3]*d[2]*d[1]^3+1948*d[3]*d[2]^3*d[1]+7568*d[3]*d[2]^2*d[1]^2-104*d[3]^3*d[2]^2-104*d[3]^3*d[1]^2+16*d[3]^2*d[2]^3+16*d[3]^2*d[1]^3-36*d[2]^3-7424*d[3]^2*d[1]*d[2]^2+32*d[2]^3*d[1]^4+32*d[2]^4*d[1]^3-120*d[3]^4*d[1]-120*d[3]^4*d[2]+6584*d[3]^3*d[2]*d[1]-1088*d[3]^3*d[2]^2*d[1]^2);
B[f,f,r]:=11/69984*(d[1]-d[2])*(608-232*d[3]^2*d[2]*d[1]+64*d[1]^2*d[2]^2*d[3]^2-32*d[3]^3*d[2]^2*d[1]-32*d[3]^3*d[2]*d[1]^2+16*d[3]^2*d[2]^3*d[1]+16*d[3]^2*d[2]*d[1]^3-32*d[3]*d[2]^2*d[1]^3-32*d[3]*d[2]^3*d[1]^2+192*d[3]*d[2]*d[1]^2+192*d[3]*d[1]*d[2]^2+8*d[3]^2*d[1]^2-334*d[3]*d[2]-334*d[3]*d[1]+8*d[3]^2*d[2]^2+16*d[3]^4*d[2]*d[1]-18*d[2]^2-18*d[1]^2-112*d[1]^2*d[2]^2+565*d[1]*d[2]-188*d[3]^2+16*d[2]^3*d[1]^3+8*d[3]^3*d[1]-36*d[1]*d[2]^3-36*d[2]*d[1]^3+8*d[3]^3*d[2]);
B[f,f,s]:=-125/139968*(d[1]-d[2])*(608-232*d[3]^2*d[2]*d[1]+64*d[1]^2*d[2]^2*d[3]^2-32*d[3]^3*d[2]^2*d[1]-32*d[3]^3*d[2]*d[1]^2+16*d[3]^2*d[2]^3*d[1]+16*d[3]^2*d[2]*d[1]^3-32*d[3]*d[2]^2*d[1]^3-32*d[3]*d[2]^3*d[1]^2+192*d[3]*d[2]*d[1]^2+192*d[3]*d[1]*d[2]^2+8*d[3]^2*d[1]^2-334*d[3]*d[2]-334*d[3]*d[1]+8*d[3]^2*d[2]^2+16*d[3]^4*d[2]*d[1]-18*d[2]^2-18*d[1]^2-112*d[1]^2*d[2]^2+565*d[1]*d[2]-188*d[3]^2+16*d[2]^3*d[1]^3+8*d[3]^3*d[1]-36*d[1]*d[2]^3-36*d[2]*d[1]^3+8*d[3]^3*d[2]);
B[f,f,y]:=1/139968*(d[1]-d[2])*(-40416-1920*d[3]*d[1]^3-7344*d[3]^2*d[2]*d[1]+8128*d[1]^2*d[2]^2*d[3]^2-7424*d[3]^3*d[2]^2*d[1]-7424*d[3]^3*d[2]*d[1]^2-400*d[3]*d[2]*d[1]^4+2544*d[3]^2*d[2]^3*d[1]+2544*d[3]^2*d[2]*d[1]^3-1200*d[3]*d[2]^2*d[1]^3-1200*d[3]*d[2]^3*d[1]^2+12804*d[3]*d[2]*d[1]^2+12804*d[3]*d[1]*d[2]^2-2752*d[3]^2*d[1]^2+31686*d[3]*d[2]+31686*d[3]*d[1]-2752*d[3]^2*d[2]^2+5424*d[3]^4*d[2]*d[1]-400*d[3]*d[1]*d[2]^4+17178*d[2]^2+17178*d[1]^2-72*d[1]^4-72*d[2]^4-768*d[3]^2*d[2]^3*d[1]^3-896*d[3]^4*d[2]^2*d[1]^2-64*d[3]^3*d[2]^4*d[1]-192*d[3]^4*d[2]^3*d[1]+704*d[3]^3*d[2]^2*d[1]^3+704*d[3]^3*d[2]^3*d[1]^2-14344*d[1]^2*d[2]^2-192*d[3]^4*d[2]*d[1]^3+64*d[3]^2*d[2]*d[1]^5-64*d[3]^3*d[2]*d[1]^4-71849*d[1]*d[2]+64*d[3]^3*d[2]^3-1920*d[3]*d[2]^3+192*d[3]*d[2]^4*d[1]^3-128*d[3]*d[2]^2*d[1]^5+320*d[3]^5*d[2]^2*d[1]+64*d[3]^2*d[2]^5*d[1]+320*d[3]^5*d[2]*d[1]^2+9260*d[3]^2+64*d[3]^3*d[1]^3+32*d[3]^2*d[1]^4-64*d[3]^5*d[1]-64*d[3]^5*d[2]-144*d[1]*d[2]^5-32*d[3]^4*d[1]^2+64*d[1]^5*d[2]^3-2032*d[2]^3*d[1]^3+64*d[2]^5*d[1]^3+192*d[3]*d[2]^3*d[1]^4-3496*d[3]^3*d[1]-128*d[3]^6*d[2]*d[1]-128*d[3]*d[2]^5*d[1]^2+5528*d[1]*d[2]^3+1504*d[3]^4-144*d[2]*d[1]^5-128*d[2]^4*d[1]^4+864*d[1]^4*d[2]^2-32*d[3]^4*d[2]^2+32*d[3]^2*d[2]^4+864*d[1]^2*d[2]^4+5528*d[2]*d[1]^3-3496*d[3]^3*d[2]);
B[f,f,z]:=1/69984*(d[1]-d[2])*(42432-108*d[3]*d[1]^3-71247*d[3]^2*d[2]*d[1]-4328*d[1]^2*d[2]^2*d[3]^2-904*d[3]^3*d[2]^2*d[1]-904*d[3]^3*d[2]*d[1]^2-216*d[3]*d[2]*d[1]^4+9040*d[3]^2*d[2]^3*d[1]+9040*d[3]^2*d[2]*d[1]^3-3256*d[3]*d[2]^2*d[1]^3-3256*d[3]*d[2]^3*d[1]^2+5458*d[3]*d[2]*d[1]^2+5458*d[3]*d[1]*d[2]^2+16354*d[3]^2*d[1]^2-4620*d[3]*d[2]-4620*d[3]*d[1]+16354*d[3]^2*d[2]^2+4440*d[3]^4*d[2]*d[1]-216*d[3]*d[1]*d[2]^4+396*d[2]^2+396*d[1]^2-2256*d[3]^2*d[2]^3*d[1]^3-2240*d[3]^4*d[2]^2*d[1]^2-160*d[3]^3*d[2]^4*d[1]-592*d[3]^4*d[2]^3*d[1]+1600*d[3]^3*d[2]^2*d[1]^3+1600*d[3]^3*d[2]^3*d[1]^2+4512*d[1]^2*d[2]^2-592*d[3]^4*d[2]*d[1]^3-144*d[3]^2*d[2]*d[1]^5+672*d[3]^2*d[2]^4*d[1]^2-160*d[3]^3*d[2]*d[1]^4+672*d[3]^2*d[1]^4*d[2]^2-8846*d[1]*d[2]-1800*d[3]^3*d[2]^3-108*d[3]*d[2]^3+128*d[3]^3*d[2]^3*d[1]^4+128*d[3]^5*d[2]^3*d[1]^2+64*d[3]^2*d[2]^5*d[1]^3-384*d[3]^4*d[2]^3*d[1]^3-128*d[3]^3*d[2]^2*d[1]^5+128*d[3]^4*d[2]^2*d[1]^4+128*d[3]^5*d[2]^2*d[1]^3-128*d[3]^3*d[2]^5*d[1]^2+64*d[3]^4*d[2]^5*d[1]+128*d[3]^4*d[2]^4*d[1]^2+64*d[3]^2*d[2]^3*d[1]^5-128*d[3]^2*d[2]^4*d[1]^4-128*d[3]^5*d[2]^4*d[1]+128*d[3]^3*d[2]^4*d[1]^3+96*d[3]*d[2]^4*d[1]^3+928*d[3]^5*d[2]^2*d[1]-144*d[3]^2*d[2]^5*d[1]+928*d[3]^5*d[2]*d[1]^2-67576*d[3]^2-1800*d[3]^3*d[1]^3-72*d[3]^2*d[1]^4-216*d[3]^5*d[1]-216*d[3]^5*d[2]-2456*d[3]^4*d[1]^2+32*d[3]^5*d[2]^3+32*d[3]^5*d[1]^3+64*d[3]^6*d[2]^3*d[1]-128*d[3]^6*d[2]^2*d[1]^2-128*d[3]^5*d[2]*d[1]^4+64*d[3]^6*d[2]*d[1]^3-352*d[2]^3*d[1]^3+32*d[3]^4*d[2]^4+96*d[3]*d[2]^3*d[1]^4+64*d[3]^4*d[2]*d[1]^5+27682*d[3]^3*d[1]-432*d[3]^6*d[2]*d[1]+792*d[1]*d[2]^3+5076*d[3]^4-2456*d[3]^4*d[2]^2-72*d[3]^2*d[2]^4+32*d[3]^4*d[1]^4+792*d[2]*d[1]^3+27682*d[3]^3*d[2]);
B[f,o,o]:=368/19683*3^(1/2)*(4*d[3]^2*d[1]+4*d[1]*d[2]^2-8*d[3]*d[2]*d[1]-9*d[1]+2*d[2]+2*d[3]);
B[f,o,otilde]:=0;
B[f,o,p]:=0;
B[f,o,q]:=0;
B[f,o,r]:=-40/19683*3^(1/2)*(4*d[3]^2*d[1]^2-2*d[3]*d[2]+4*d[1]^2*d[2]^2-30*d[3]*d[1]-4*d[3]^2*d[2]*d[1]+8*d[3]*d[1]*d[2]^2-8*d[3]*d[2]*d[1]^2-4*d[1]*d[2]^3+32-2*d[2]^2+43*d[1]*d[2]-9*d[1]^2);
B[f,o,s]:=0;
B[f,o,y]:=0;
B[f,o,z]:=0;
B[f,otilde,otilde]:=32/19683*3^(1/2)*(4*d[3]^2*d[1]+4*d[1]*d[2]^2-8*d[3]*d[2]*d[1]-9*d[1]+2*d[2]+2*d[3]);
B[f,otilde,p]:=0;
B[f,otilde,q]:=0;
B[f,otilde,r]:=0;
B[f,otilde,s]:=0;
B[f,otilde,y]:=0;
B[f,otilde,z]:=0;
B[f,p,p]:=-6400/19683*3^(1/2)*(4*d[3]^2*d[1]+4*d[1]*d[2]^2-8*d[3]*d[2]*d[1]-9*d[1]+2*d[2]+2*d[3]);
B[f,p,q]:=0;
B[f,p,r]:=0;
B[f,p,s]:=-800/19683*3^(1/2)*(4*d[3]^2*d[1]^2-2*d[3]*d[2]+4*d[1]^2*d[2]^2-30*d[3]*d[1]-4*d[3]^2*d[2]*d[1]+8*d[3]*d[1]*d[2]^2-8*d[3]*d[2]*d[1]^2-4*d[1]*d[2]^3+32-2*d[2]^2+43*d[1]*d[2]-9*d[1]^2);
B[f,p,y]:=0;
B[f,p,z]:=0;
B[f,q,q]:=-1/314928*3^(1/2)*(35224*d[1]^2*d[2]+278*d[1]^4*d[2]-7478*d[1]^2*d[2]^3+296*d[2]^2*d[1]^3+5084*d[1]*d[2]^4-36*d[1]^5+120*d[3]*d[2]^2*d[1]^4-2312*d[3]^2*d[2]^2*d[1]^3+1020*d[3]^2*d[2]^3*d[1]^2+1172*d[3]^3*d[2]*d[1]^3+1156*d[3]^4*d[2]^2*d[1]+1156*d[3]^2*d[1]*d[2]^4+120*d[3]^2*d[1]^4*d[2]-32*d[3]*d[2]*d[1]^5-120*d[3]*d[1]*d[2]^5-62536*d[3]^2*d[1]-3312*d[1]^3+112*d[3]^3-1140*d[3]^4*d[2]*d[1]^2-2072*d[3]^3*d[2]^3*d[1]+16168*d[3]^2*d[2]+36864*d[1]-51200*d[2]-62536*d[1]*d[2]^2-120*d[3]^5*d[2]*d[1]-1140*d[3]*d[2]^4*d[1]^2-51200*d[3]+35224*d[3]*d[1]^2+16168*d[3]*d[2]^2+62804*d[3]*d[2]*d[1]+1172*d[3]*d[2]^3*d[1]^3-16*d[3]^4*d[1]^3-120*d[3]^3*d[1]^4+9787*d[3]^2*d[2]*d[1]^2-3325*d[3]*d[2]*d[1]^3-35944*d[3]*d[2]^3*d[1]+9787*d[3]*d[2]^2*d[1]^2+398*d[3]^3*d[2]^2-7478*d[3]^3*d[1]^2+398*d[3]^2*d[2]^3+296*d[3]^2*d[1]^3+120*d[3]^5*d[1]^2+112*d[2]^3+120*d[1]^2*d[2]^5+16*d[1]^5*d[2]^2-60*d[3]*d[2]^4+278*d[3]*d[1]^4+58639*d[3]^2*d[1]*d[2]^2-120*d[2]^3*d[1]^4-16*d[2]^4*d[1]^3+5084*d[3]^4*d[1]-60*d[3]^4*d[2]+16*d[3]^2*d[1]^5-35944*d[3]^3*d[2]*d[1]+1020*d[3]^3*d[2]^2*d[1]^2);
B[f,q,r]:=-11/314928*3^(1/2)*(2048-252*d[3]*d[1]^3-936*d[3]^2*d[2]*d[1]-68*d[1]^2*d[2]^2*d[3]^2-76*d[3]^3*d[2]^2*d[1]+76*d[3]^3*d[2]*d[1]^2-16*d[3]*d[2]*d[1]^4+128*d[3]^2*d[2]^3*d[1]-68*d[3]^2*d[2]*d[1]^3+136*d[3]*d[2]^2*d[1]^3-60*d[3]*d[2]^3*d[1]^2+279*d[3]*d[2]*d[1]^2+1091*d[3]*d[1]*d[2]^2+178*d[3]^2*d[1]^2-248*d[3]*d[2]-744*d[3]*d[1]-26*d[3]^2*d[2]^2+8*d[3]^4*d[2]*d[1]-60*d[3]*d[1]*d[2]^4-1256*d[2]^2-536*d[1]^2-18*d[1]^4-777*d[1]^2*d[2]^2+3124*d[1]*d[2]-30*d[3]*d[2]^3-16*d[3]^2+8*d[3]^2*d[1]^4-8*d[3]^4*d[1]^2-68*d[2]^3*d[1]^3+156*d[3]^3*d[1]-82*d[1]*d[2]^3+8*d[1]^4*d[2]^2+60*d[1]^2*d[2]^4+413*d[2]*d[1]^3+4*d[3]^3*d[2]);
B[f,q,s]:=125/629856*3^(1/2)*(2048-252*d[3]*d[1]^3-936*d[3]^2*d[2]*d[1]-68*d[1]^2*d[2]^2*d[3]^2-76*d[3]^3*d[2]^2*d[1]+76*d[3]^3*d[2]*d[1]^2-16*d[3]*d[2]*d[1]^4+128*d[3]^2*d[2]^3*d[1]-68*d[3]^2*d[2]*d[1]^3+136*d[3]*d[2]^2*d[1]^3-60*d[3]*d[2]^3*d[1]^2+279*d[3]*d[2]*d[1]^2+1091*d[3]*d[1]*d[2]^2+178*d[3]^2*d[1]^2-248*d[3]*d[2]-744*d[3]*d[1]-26*d[3]^2*d[2]^2+8*d[3]^4*d[2]*d[1]-60*d[3]*d[1]*d[2]^4-1256*d[2]^2-536*d[1]^2-18*d[1]^4-777*d[1]^2*d[2]^2+3124*d[1]*d[2]-30*d[3]*d[2]^3-16*d[3]^2+8*d[3]^2*d[1]^4-8*d[3]^4*d[1]^2-68*d[2]^3*d[1]^3+156*d[3]^3*d[1]-82*d[1]*d[2]^3+8*d[1]^4*d[2]^2+60*d[1]^2*d[2]^4+413*d[2]*d[1]^3+4*d[3]^3*d[2]);
B[f,q,y]:=-1/629856*3^(1/2)*(-43008+16812*d[3]*d[1]^3-43096*d[3]^2*d[2]*d[1]+44324*d[1]^2*d[2]^2*d[3]^2+5164*d[3]^3*d[2]^2*d[1]-18268*d[3]^3*d[2]*d[1]^2+11704*d[3]*d[2]*d[1]^4-27308*d[3]^2*d[2]^3*d[1]-3672*d[3]^2*d[2]*d[1]^3-13812*d[3]*d[2]^2*d[1]^3-19700*d[3]*d[2]^3*d[1]^2+97021*d[3]*d[2]*d[1]^2-42975*d[3]*d[1]*d[2]^2-25050*d[3]^2*d[1]^2-86952*d[3]*d[2]-92920*d[3]*d[1]+35298*d[3]^2*d[2]^2+3224*d[3]^4*d[2]*d[1]+19808*d[3]*d[1]*d[2]^4+13576*d[2]^2-22536*d[1]^2+11130*d[1]^4-4576*d[2]^4+1632*d[3]^2*d[2]^3*d[1]^3+448*d[3]^4*d[2]^2*d[1]^2+688*d[3]^3*d[2]^4*d[1]-1296*d[3]^4*d[2]^3*d[1]-2544*d[3]^3*d[2]^2*d[1]^3+1632*d[3]^3*d[2]^3*d[1]^2+70253*d[1]^2*d[2]^2+944*d[3]^4*d[2]*d[1]^3-400*d[3]^2*d[2]*d[1]^5-2256*d[3]^2*d[2]^4*d[1]^2+192*d[3]^3*d[2]*d[1]^4+720*d[3]^2*d[1]^4*d[2]^2+248252*d[1]*d[2]+152*d[3]^3*d[2]^3+5014*d[3]*d[2]^3+752*d[3]*d[2]^4*d[1]^3+704*d[3]*d[2]^2*d[1]^5+640*d[3]^5*d[2]^2*d[1]+272*d[3]^2*d[2]^5*d[1]-608*d[3]^5*d[2]*d[1]^2+64*d[3]^6*d[1]^2+8528*d[3]^2-2024*d[3]^3*d[1]^3-704*d[3]^2*d[1]^4-1592*d[3]*d[1]^5-1248*d[3]^5*d[1]-32*d[3]^5*d[2]+568*d[1]*d[2]^5-120*d[3]*d[2]^5+4104*d[3]^4*d[1]^2-32*d[3]^5*d[1]^3+32*d[3]^3*d[1]^5-240*d[3]*d[1]*d[2]^6-336*d[1]^5*d[2]^3+21704*d[2]^3*d[1]^3-752*d[2]^5*d[1]^3+240*d[1]^2*d[2]^6-1632*d[3]*d[2]^3*d[1]^4-72*d[1]^6+24948*d[3]^3*d[1]-64*d[3]^6*d[2]*d[1]+480*d[3]*d[2]^5*d[1]^2-68086*d[1]*d[2]^3+128*d[3]^4+2308*d[2]*d[1]^5+816*d[2]^4*d[1]^4+32*d[2]^2*d[1]^6-12924*d[1]^4*d[2]^2-64*d[3]*d[2]*d[1]^6+224*d[3]^4*d[2]^2-224*d[3]^2*d[2]^4-96*d[3]^4*d[1]^4+32*d[3]^2*d[1]^6-11584*d[1]^2*d[2]^4-72705*d[2]*d[1]^3-4116*d[3]^3*d[2]);
B[f,q,z]:=-1/314928*3^(1/2)*(-110592-5416*d[3]*d[1]^3+68916*d[3]^2*d[2]*d[1]+114695*d[1]^2*d[2]^2*d[3]^2-32309*d[3]^3*d[2]^2*d[1]-23833*d[3]^3*d[2]*d[1]^2+1186*d[3]*d[2]*d[1]^4-34124*d[3]^2*d[2]^3*d[1]-61029*d[3]^2*d[2]*d[1]^3-2104*d[3]*d[2]^2*d[1]^3-21114*d[3]*d[2]^3*d[1]^2+136910*d[3]*d[2]*d[1]^2-70810*d[3]*d[1]*d[2]^2-97268*d[3]^2*d[1]^2-117296*d[3]*d[2]-30352*d[3]*d[1]+68132*d[3]^2*d[2]^2+28744*d[3]^4*d[2]*d[1]+16572*d[3]*d[1]*d[2]^4-2192*d[2]^2+64656*d[1]^2+396*d[1]^4+21480*d[3]^2*d[2]^3*d[1]^3+18636*d[3]^4*d[2]^2*d[1]^2+9808*d[3]^3*d[2]^4*d[1]-12440*d[3]^4*d[2]^3*d[1]-13860*d[3]^3*d[2]^2*d[1]^3-4984*d[3]^3*d[2]^3*d[1]^2-5434*d[1]^2*d[2]^2-5308*d[3]^4*d[2]*d[1]^3+2212*d[3]^2*d[2]*d[1]^5-11704*d[3]^2*d[2]^4*d[1]^2+10628*d[3]^3*d[2]*d[1]^4-12124*d[3]^2*d[1]^4*d[2]^2+116936*d[1]*d[2]+4334*d[3]^3*d[2]^3+996*d[3]*d[2]^3-1392*d[3]^3*d[2]^3*d[1]^4+912*d[3]^5*d[2]^3*d[1]^2-752*d[3]^2*d[2]^5*d[1]^3+784*d[3]^4*d[2]^3*d[1]^3+32*d[3]^2*d[2]^2*d[1]^6+672*d[3]^3*d[2]^2*d[1]^5+304*d[3]^4*d[2]^2*d[1]^4-912*d[3]^5*d[2]^2*d[1]^3+240*d[3]^3*d[2]^5*d[1]^2+512*d[3]^4*d[2]^5*d[1]-1296*d[3]^4*d[2]^4*d[1]^2-336*d[3]^2*d[2]^3*d[1]^5+816*d[3]^2*d[2]^4*d[1]^4-304*d[3]^5*d[2]^4*d[1]+784*d[3]^3*d[2]^4*d[1]^3-48*d[3]*d[2]^4*d[1]^3+48*d[3]*d[2]^2*d[1]^5+3972*d[3]^5*d[2]^2*d[1]+208*d[3]^2*d[2]^5*d[1]-5844*d[3]^5*d[2]*d[1]^2+216*d[3]^6*d[1]^2+79968*d[3]^2+13024*d[3]^3*d[1]^3+10798*d[3]^2*d[1]^4-108*d[3]*d[1]^5-4212*d[3]^5*d[1]-108*d[3]^5*d[2]-6190*d[3]^4*d[1]^2+32*d[3]^4*d[1]^6-32*d[3]^6*d[1]^4+16*d[3]^5*d[2]^3+1856*d[3]^5*d[1]^3-120*d[3]^3*d[2]^5-1472*d[3]^3*d[1]^5+32*d[3]^6*d[2]^3*d[1]-96*d[3]^6*d[2]^2*d[1]^2+304*d[3]^5*d[2]*d[1]^4+96*d[3]^6*d[2]*d[1]^3-240*d[3]^3*d[2]^6*d[1]-64*d[3]^3*d[2]*d[1]^6+1496*d[2]^3*d[1]^3-104*d[3]^4*d[2]^4-360*d[3]*d[2]^3*d[1]^4-336*d[3]^4*d[2]*d[1]^5+240*d[3]^2*d[2]^6*d[1]^2+9520*d[3]^3*d[1]-216*d[3]^6*d[2]*d[1]+360*d[3]*d[2]^5*d[1]^2-57844*d[1]*d[2]^3+432*d[3]^4-176*d[1]^4*d[2]^2+534*d[3]^4*d[2]^2-4756*d[3]^2*d[2]^4-784*d[3]^4*d[1]^4-72*d[3]^2*d[1]^6-1320*d[1]^2*d[2]^4-8062*d[2]*d[1]^3-26896*d[3]^3*d[2]);
B[f,r,r]:=-19/104976*3^(1/2)*(-4*d[3]^3*d[1]^2-40*d[2]+4*d[2]^2*d[1]^3+11*d[3]*d[1]^2-45*d[3]*d[2]*d[1]-9*d[1]^3-4*d[1]^2*d[2]^3+4*d[3]^3*d[2]*d[1]+2*d[3]*d[2]^2-8*d[3]*d[2]*d[1]^3-40*d[3]+4*d[3]^2*d[1]^3+11*d[1]^2*d[2]+2*d[3]^2*d[2]+14*d[3]^2*d[1]+4*d[3]*d[2]^3*d[1]-8*d[3]^2*d[1]*d[2]^2+4*d[3]^2*d[2]*d[1]^2+4*d[3]*d[2]^2*d[1]^2-28*d[1]+14*d[1]*d[2]^2);
B[f,r,s]:=1375/629856*3^(1/2)*(-4*d[3]^3*d[1]^2-40*d[2]+4*d[2]^2*d[1]^3+11*d[3]*d[1]^2-45*d[3]*d[2]*d[1]-9*d[1]^3-4*d[1]^2*d[2]^3+4*d[3]^3*d[2]*d[1]+2*d[3]*d[2]^2-8*d[3]*d[2]*d[1]^3-40*d[3]+4*d[3]^2*d[1]^3+11*d[1]^2*d[2]+2*d[3]^2*d[2]+14*d[3]^2*d[1]+4*d[3]*d[2]^3*d[1]-8*d[3]^2*d[1]*d[2]^2+4*d[3]^2*d[2]*d[1]^2+4*d[3]*d[2]^2*d[1]^2-28*d[1]+14*d[1]*d[2]^2);
B[f,r,y]:=-11/629856*3^(1/2)*(-3543*d[1]^2*d[2]+372*d[1]^4*d[2]+592*d[1]^2*d[2]^3-856*d[2]^2*d[1]^3-72*d[1]*d[2]^4-36*d[1]^5+96*d[3]*d[2]^2*d[1]^4-96*d[3]^2*d[2]^2*d[1]^3+144*d[3]^2*d[2]^3*d[1]^2+144*d[3]^3*d[2]*d[1]^3+80*d[3]^4*d[2]^2*d[1]-16*d[3]^2*d[1]*d[2]^4-48*d[3]^2*d[1]^4*d[2]-32*d[3]*d[2]*d[1]^5+16*d[3]*d[1]*d[2]^5+3258*d[3]^2*d[1]+1277*d[1]^3+320*d[3]^3-32*d[3]^4*d[2]*d[1]^2-48*d[3]^3*d[2]^3*d[1]-1322*d[3]^2*d[2]-6068*d[1]+4424*d[2]+2154*d[1]*d[2]^2-32*d[3]^5*d[2]*d[1]-32*d[3]*d[2]^4*d[1]^2+1864*d[3]-935*d[3]*d[1]^2-586*d[3]*d[2]^2-399*d[3]*d[2]*d[1]-48*d[3]*d[2]^3*d[1]^3-48*d[3]^4*d[1]^3-220*d[3]^2*d[2]*d[1]^2+36*d[3]*d[2]*d[1]^3-32*d[3]*d[2]^3*d[1]+364*d[3]*d[2]^2*d[1]^2-8*d[3]^3*d[2]^2-652*d[3]^3*d[1]^2+16*d[3]^2*d[2]^3+664*d[3]^2*d[1]^3+32*d[3]^5*d[1]^2-224*d[2]^3-16*d[1]^2*d[2]^5+16*d[1]^5*d[2]^2+8*d[3]*d[2]^4-248*d[3]*d[1]^4-844*d[3]^2*d[1]*d[2]^2-48*d[2]^3*d[1]^4+48*d[2]^4*d[1]^3-112*d[3]^4*d[1]-16*d[3]^4*d[2]+16*d[3]^2*d[1]^5+1044*d[3]^3*d[2]*d[1]-96*d[3]^3*d[2]^2*d[1]^2);
B[f,r,z]:=-11/314928*3^(1/2)*(270*d[1]^2*d[2]+88*d[1]^2*d[2]^3-48*d[3]^3*d[2]^3*d[1]^3-88*d[2]^2*d[1]^3+24*d[3]*d[2]^2*d[1]^4+80*d[3]^4*d[2]^3*d[1]^2-16*d[3]^3*d[2]^4*d[1]^2-48*d[3]^2*d[2]^3*d[1]^4-32*d[3]^4*d[2]^4*d[1]+16*d[3]^2*d[2]^2*d[1]^5-32*d[3]^3*d[2]*d[1]^5+48*d[3]^2*d[2]^4*d[1]^3-48*d[3]^4*d[2]^2*d[1]^3-16*d[3]^2*d[2]^5*d[1]^2-16*d[3]^4*d[2]*d[1]^4+16*d[3]^3*d[2]^5*d[1]-840*d[3]^2*d[2]^2*d[1]^3+600*d[3]^2*d[2]^3*d[1]^2+508*d[3]^3*d[2]*d[1]^3+408*d[3]^4*d[2]^2*d[1]-48*d[3]^2*d[1]*d[2]^4+324*d[3]^2*d[1]^4*d[2]-3568*d[3]^2*d[1]+198*d[1]^3+1080*d[3]^3-468*d[3]^4*d[2]*d[1]^2-352*d[3]^3*d[2]^3*d[1]+1756*d[3]^2*d[2]+16*d[3]^5*d[2]^3*d[1]+48*d[3]^5*d[2]*d[1]^3-48*d[3]^5*d[2]^2*d[1]^2+80*d[3]^3*d[2]^2*d[1]^4+2728*d[1]+752*d[2]-564*d[1]*d[2]^2-108*d[3]^5*d[2]*d[1]-24*d[3]*d[2]^4*d[1]^2-16*d[3]^5*d[1]^4+3312*d[3]-2362*d[3]*d[1]^2-92*d[3]*d[2]^2-1242*d[3]*d[2]*d[1]+52*d[3]^4*d[1]^3+8*d[3]^3*d[2]^4+8*d[3]^4*d[2]^3-188*d[3]^3*d[1]^4-3469*d[3]^2*d[2]*d[1]^2-580*d[3]*d[2]*d[1]^3+380*d[3]*d[2]^3*d[1]+446*d[3]*d[2]^2*d[1]^2-522*d[3]^3*d[2]^2-221*d[3]^3*d[1]^2-212*d[3]^2*d[2]^3+1933*d[3]^2*d[1]^3+108*d[3]^5*d[1]^2-54*d[3]*d[1]^4+932*d[3]^2*d[1]*d[2]^2-378*d[3]^4*d[1]-54*d[3]^4*d[2]+16*d[3]^4*d[1]^5-36*d[3]^2*d[1]^5+1799*d[3]^3*d[2]*d[1]+24*d[3]^3*d[2]^2*d[1]^2);
B[f,s,s]:=-9475/419904*3^(1/2)*(-4*d[3]^3*d[1]^2-40*d[2]+4*d[2]^2*d[1]^3+11*d[3]*d[1]^2-45*d[3]*d[2]*d[1]-9*d[1]^3-4*d[1]^2*d[2]^3+4*d[3]^3*d[2]*d[1]+2*d[3]*d[2]^2-8*d[3]*d[2]*d[1]^3-40*d[3]+4*d[3]^2*d[1]^3+11*d[1]^2*d[2]+2*d[3]^2*d[2]+14*d[3]^2*d[1]+4*d[3]*d[2]^3*d[1]-8*d[3]^2*d[1]*d[2]^2+4*d[3]^2*d[2]*d[1]^2+4*d[3]*d[2]^2*d[1]^2-28*d[1]+14*d[1]*d[2]^2);
B[f,s,y]:=125/1259712*3^(1/2)*(-3543*d[1]^2*d[2]+372*d[1]^4*d[2]+592*d[1]^2*d[2]^3-856*d[2]^2*d[1]^3-72*d[1]*d[2]^4-36*d[1]^5+96*d[3]*d[2]^2*d[1]^4-96*d[3]^2*d[2]^2*d[1]^3+144*d[3]^2*d[2]^3*d[1]^2+144*d[3]^3*d[2]*d[1]^3+80*d[3]^4*d[2]^2*d[1]-16*d[3]^2*d[1]*d[2]^4-48*d[3]^2*d[1]^4*d[2]-32*d[3]*d[2]*d[1]^5+16*d[3]*d[1]*d[2]^5+3258*d[3]^2*d[1]+1277*d[1]^3+320*d[3]^3-32*d[3]^4*d[2]*d[1]^2-48*d[3]^3*d[2]^3*d[1]-1322*d[3]^2*d[2]-6068*d[1]+4424*d[2]+2154*d[1]*d[2]^2-32*d[3]^5*d[2]*d[1]-32*d[3]*d[2]^4*d[1]^2+1864*d[3]-935*d[3]*d[1]^2-586*d[3]*d[2]^2-399*d[3]*d[2]*d[1]-48*d[3]*d[2]^3*d[1]^3-48*d[3]^4*d[1]^3-220*d[3]^2*d[2]*d[1]^2+36*d[3]*d[2]*d[1]^3-32*d[3]*d[2]^3*d[1]+364*d[3]*d[2]^2*d[1]^2-8*d[3]^3*d[2]^2-652*d[3]^3*d[1]^2+16*d[3]^2*d[2]^3+664*d[3]^2*d[1]^3+32*d[3]^5*d[1]^2-224*d[2]^3-16*d[1]^2*d[2]^5+16*d[1]^5*d[2]^2+8*d[3]*d[2]^4-248*d[3]*d[1]^4-844*d[3]^2*d[1]*d[2]^2-48*d[2]^3*d[1]^4+48*d[2]^4*d[1]^3-112*d[3]^4*d[1]-16*d[3]^4*d[2]+16*d[3]^2*d[1]^5+1044*d[3]^3*d[2]*d[1]-96*d[3]^3*d[2]^2*d[1]^2);
B[f,s,z]:=125/629856*3^(1/2)*(270*d[1]^2*d[2]+88*d[1]^2*d[2]^3-48*d[3]^3*d[2]^3*d[1]^3-88*d[2]^2*d[1]^3+24*d[3]*d[2]^2*d[1]^4+80*d[3]^4*d[2]^3*d[1]^2-16*d[3]^3*d[2]^4*d[1]^2-48*d[3]^2*d[2]^3*d[1]^4-32*d[3]^4*d[2]^4*d[1]+16*d[3]^2*d[2]^2*d[1]^5-32*d[3]^3*d[2]*d[1]^5+48*d[3]^2*d[2]^4*d[1]^3-48*d[3]^4*d[2]^2*d[1]^3-16*d[3]^2*d[2]^5*d[1]^2-16*d[3]^4*d[2]*d[1]^4+16*d[3]^3*d[2]^5*d[1]-840*d[3]^2*d[2]^2*d[1]^3+600*d[3]^2*d[2]^3*d[1]^2+508*d[3]^3*d[2]*d[1]^3+408*d[3]^4*d[2]^2*d[1]-48*d[3]^2*d[1]*d[2]^4+324*d[3]^2*d[1]^4*d[2]-3568*d[3]^2*d[1]+198*d[1]^3+1080*d[3]^3-468*d[3]^4*d[2]*d[1]^2-352*d[3]^3*d[2]^3*d[1]+1756*d[3]^2*d[2]+16*d[3]^5*d[2]^3*d[1]+48*d[3]^5*d[2]*d[1]^3-48*d[3]^5*d[2]^2*d[1]^2+80*d[3]^3*d[2]^2*d[1]^4+2728*d[1]+752*d[2]-564*d[1]*d[2]^2-108*d[3]^5*d[2]*d[1]-24*d[3]*d[2]^4*d[1]^2-16*d[3]^5*d[1]^4+3312*d[3]-2362*d[3]*d[1]^2-92*d[3]*d[2]^2-1242*d[3]*d[2]*d[1]+52*d[3]^4*d[1]^3+8*d[3]^3*d[2]^4+8*d[3]^4*d[2]^3-188*d[3]^3*d[1]^4-3469*d[3]^2*d[2]*d[1]^2-580*d[3]*d[2]*d[1]^3+380*d[3]*d[2]^3*d[1]+446*d[3]*d[2]^2*d[1]^2-522*d[3]^3*d[2]^2-221*d[3]^3*d[1]^2-212*d[3]^2*d[2]^3+1933*d[3]^2*d[1]^3+108*d[3]^5*d[1]^2-54*d[3]*d[1]^4+932*d[3]^2*d[1]*d[2]^2-378*d[3]^4*d[1]-54*d[3]^4*d[2]+16*d[3]^4*d[1]^5-36*d[3]^2*d[1]^5+1799*d[3]^3*d[2]*d[1]+24*d[3]^3*d[2]^2*d[1]^2);
B[f,y,y]:=-1/1259712*3^(1/2)*(68963*d[1]^2*d[2]+9428*d[1]^4*d[2]+89680*d[1]^2*d[2]^3-3456*d[3]^3*d[2]^3*d[1]^3+256*d[3]^6*d[2]*d[1]^2-93924*d[2]^2*d[1]^3-28264*d[1]*d[2]^4+4776*d[1]^5+11952*d[3]*d[2]^2*d[1]^4+1152*d[3]^4*d[2]^3*d[1]^2+1152*d[3]^3*d[2]^4*d[1]^2+1152*d[3]^2*d[2]^3*d[1]^4-896*d[3]^4*d[2]^4*d[1]-1536*d[3]^2*d[2]^2*d[1]^5+896*d[3]^3*d[2]*d[1]^5+1536*d[3]^2*d[2]^4*d[1]^3+1536*d[3]^4*d[2]^2*d[1]^3-1536*d[3]^2*d[2]^5*d[1]^2-1664*d[3]^4*d[2]*d[1]^4+384*d[3]^3*d[2]^5*d[1]+1792*d[3]^5-128*d[2]^3*d[1]^6-128*d[3]^7*d[2]*d[1]+576*d[1]*d[2]^6+8272*d[3]^2*d[2]^2*d[1]^3+2320*d[3]^2*d[2]^3*d[1]^2-23264*d[3]^3*d[2]*d[1]^3-10992*d[3]^4*d[2]^2*d[1]-10992*d[3]^2*d[1]*d[2]^4+11952*d[3]^2*d[1]^4*d[2]+128*d[3]^2*d[2]*d[1]^6-128*d[1]^5*d[2]^4+64*d[3]^2*d[1]^7-3808*d[3]*d[2]*d[1]^5+4528*d[3]*d[1]*d[2]^5+200174*d[3]^2*d[1]-56577*d[1]^3-6112*d[3]^3+7264*d[3]^4*d[2]*d[1]^2+11776*d[3]^3*d[2]^3*d[1]+122642*d[3]^2*d[2]+384*d[3]^5*d[2]^3*d[1]+640*d[3]^5*d[2]*d[1]^3-1536*d[3]^5*d[2]^2*d[1]^2+1152*d[3]^3*d[2]^2*d[1]^4+896*d[3]*d[2]^3*d[1]^5+640*d[3]*d[2]^5*d[1]^3-1664*d[3]*d[1]^4*d[2]^4+205764*d[1]-286440*d[2]-448*d[2]^6*d[1]^3+64*d[1]^7*d[2]^2+128*d[3]^7*d[1]^2+200174*d[1]*d[2]^2+4528*d[3]^5*d[2]*d[1]+7264*d[3]*d[2]^4*d[1]^2+320*d[2]*d[1]^6+512*d[2]^5*d[1]^4+192*d[3]^6*d[2]^2*d[1]+192*d[3]^2*d[2]^6*d[1]+512*d[3]^5*d[1]^4-286440*d[3]-128*d[3]*d[1]*d[2]^7-128*d[3]*d[2]*d[1]^7-448*d[3]^6*d[1]^3+68963*d[3]*d[1]^2+122642*d[3]*d[2]^2+128*d[3]*d[2]^2*d[1]^6+256*d[3]*d[2]^6*d[1]^2-534533*d[3]*d[2]*d[1]-23264*d[3]*d[2]^3*d[1]^3+18928*d[3]^4*d[1]^3+160*d[3]^3*d[2]^4+160*d[3]^4*d[2]^3-11472*d[3]^3*d[1]^4-128*d[3]^3*d[1]^6-39540*d[3]^2*d[2]*d[1]^2+95264*d[3]*d[2]*d[1]^3+40088*d[3]*d[2]^3*d[1]-39540*d[3]*d[2]^2*d[1]^2-5288*d[3]^3*d[2]^2+89680*d[3]^3*d[1]^2-5288*d[3]^2*d[2]^3-93924*d[3]^2*d[1]^3-9552*d[3]^5*d[1]^2+576*d[3]^6*d[1]-64*d[3]^6*d[2]-6112*d[2]^3-96*d[3]^5*d[2]^2-9552*d[1]^2*d[2]^5+1344*d[1]^5*d[2]^2-144*d[1]^7+128*d[1]^2*d[2]^7-1112*d[3]*d[2]^4+9428*d[3]*d[1]^4-45760*d[3]^2*d[1]*d[2]^2-64*d[3]*d[2]^6+320*d[3]*d[1]^6-11472*d[2]^3*d[1]^4+18928*d[2]^4*d[1]^3+1792*d[2]^5-28264*d[3]^4*d[1]-1112*d[3]^4*d[2]-128*d[3]^4*d[1]^5-96*d[3]^2*d[2]^5+1344*d[3]^2*d[1]^5+40088*d[3]^3*d[2]*d[1]+2320*d[3]^3*d[2]^2*d[1]^2);
B[f,y,z]:=-1/629856*3^(1/2)*(154970*d[1]^2*d[2]+7504*d[1]^4*d[2]-19448*d[1]^2*d[2]^3-18928*d[3]^3*d[2]^3*d[1]^3+2496*d[3]^6*d[2]*d[1]^2-15632*d[2]^2*d[1]^3+4512*d[1]*d[2]^4+792*d[1]^5-1056*d[3]*d[2]^2*d[1]^4+19024*d[3]^4*d[2]^3*d[1]^2-1360*d[3]^3*d[2]^4*d[1]^2-10896*d[3]^2*d[2]^3*d[1]^4-12416*d[3]^4*d[2]^4*d[1]+1024*d[3]^2*d[2]^2*d[1]^5-272*d[3]^3*d[2]*d[1]^5+19120*d[3]^2*d[2]^4*d[1]^3-400*d[3]^4*d[2]^2*d[1]^3-9616*d[3]^2*d[2]^5*d[1]^2-3568*d[3]^4*d[2]*d[1]^4+7184*d[3]^3*d[2]^5*d[1]+6048*d[3]^5-432*d[3]^7*d[2]*d[1]+64*d[3]^5*d[2]^4-63748*d[3]^2*d[2]^2*d[1]^3+85608*d[3]^2*d[2]^3*d[1]^2+28360*d[3]^3*d[2]*d[1]^3+44284*d[3]^4*d[2]^2*d[1]-31632*d[3]^2*d[1]*d[2]^4+23668*d[3]^2*d[1]^4*d[2]-32*d[3]^4*d[2]^5+128*d[3]^2*d[2]*d[1]^6-144*d[3]^2*d[1]^7-4072*d[3]*d[2]*d[1]^5-3040*d[3]*d[1]*d[2]^5+442192*d[3]^2*d[1]-31422*d[1]^3-234840*d[3]^3-27388*d[3]^4*d[2]*d[1]^2-4960*d[3]^3*d[2]^3*d[1]+40628*d[3]^2*d[2]+5552*d[3]^5*d[2]^3*d[1]+1136*d[3]^5*d[2]*d[1]^3-10704*d[3]^5*d[2]^2*d[1]^2+12880*d[3]^3*d[2]^2*d[1]^4+96*d[3]*d[2]^3*d[1]^5-96*d[3]*d[2]^5*d[1]^3-288*d[3]*d[1]^4*d[2]^4+160824*d[1]-230832*d[2]+432*d[3]^7*d[1]^2-24316*d[1]*d[2]^2+896*d[3]^5*d[2]*d[1]+13016*d[3]*d[2]^4*d[1]^2-336*d[3]^6*d[2]^2*d[1]+384*d[3]^2*d[2]^6*d[1]+3952*d[3]^5*d[1]^4-103344*d[3]-1088*d[3]^4*d[2]^2*d[1]^5+192*d[3]^7*d[1]^3*d[2]+768*d[3]^4*d[2]^3*d[1]^4+832*d[3]^3*d[2]^3*d[1]^5-2192*d[3]^6*d[1]^3-29086*d[3]*d[1]^2+98188*d[3]*d[2]^2+64*d[3]^2*d[2]^2*d[1]^7-192*d[3]^5*d[2]^5*d[1]+96*d[3]*d[2]^2*d[1]^6+192*d[3]*d[2]^6*d[1]^2-376734*d[3]*d[2]*d[1]-9240*d[3]*d[2]^3*d[1]^3+29360*d[3]^4*d[1]^3-1576*d[3]^3*d[2]^4-3056*d[3]^4*d[2]^3-24968*d[3]^3*d[1]^4+384*d[3]^6*d[2]^2*d[1]^3-448*d[3]^2*d[2]^6*d[1]^3+704*d[3]^3*d[2]^5*d[1]^3-128*d[3]^2*d[2]^3*d[1]^6-1536*d[3]^5*d[2]^3*d[1]^3-128*d[3]^3*d[2]*d[1]^7+64*d[3]^3*d[2]^2*d[1]^6-64*d[3]^6*d[2]^4*d[1]-128*d[3]^3*d[2]^7*d[1]+320*d[3]^4*d[2]^6*d[1]+960*d[3]^5*d[2]^4*d[1]^2-192*d[3]^7*d[2]^2*d[1]^2+704*d[3]^4*d[2]^4*d[1]^3+560*d[3]^3*d[1]^6-71247*d[3]^2*d[2]*d[1]^2+47596*d[3]*d[2]*d[1]^3+79524*d[3]*d[2]^3*d[1]-678*d[3]*d[2]^2*d[1]^2+29618*d[3]^3*d[2]^2+215465*d[3]^3*d[1]^2-3244*d[3]^2*d[2]^3-174233*d[3]^2*d[1]^3-14144*d[3]^5*d[1]^2+1944*d[3]^6*d[1]-216*d[3]^6*d[2]-6016*d[2]^3-3072*d[3]^5*d[2]^2-704*d[1]^2*d[2]^5-352*d[1]^5*d[2]^2+736*d[3]*d[2]^4+23158*d[3]*d[1]^4+87780*d[3]^2*d[1]*d[2]^2-216*d[3]*d[1]^6+64*d[3]^4*d[1]^7-192*d[3]^5*d[1]^6-64*d[3]^7*d[1]^4+192*d[3]^6*d[1]^5+1056*d[2]^4*d[1]^3-73534*d[3]^4*d[1]+53470*d[3]^4*d[2]-2608*d[3]^4*d[1]^5+1696*d[3]^2*d[2]^5+9368*d[3]^2*d[1]^5-64*d[3]^3*d[2]^6+32*d[3]^6*d[2]^3-198187*d[3]^3*d[2]*d[1]-45816*d[3]^3*d[2]^2*d[1]^2+128*d[3]^3*d[2]^6*d[1]^2+256*d[3]^4*d[2]*d[1]^6+64*d[3]^7*d[2]^3*d[1]+128*d[3]^2*d[2]^7*d[1]^2-1024*d[3]^4*d[2]^5*d[1]^2+512*d[3]^2*d[2]^5*d[1]^4+192*d[3]^5*d[2]*d[1]^5+768*d[3]^5*d[2]^2*d[1]^4-512*d[3]^6*d[2]*d[1]^4-128*d[3]^2*d[2]^4*d[1]^5-1472*d[3]^3*d[2]^4*d[1]^4);
B[f,z,z]:=-1/314928*3^(1/2)*(199292*d[1]^2*d[2]+1188*d[1]^4*d[2]-5890*d[1]^2*d[2]^3-10272*d[3]^3*d[2]^3*d[1]^3+648*d[3]^6*d[2]*d[1]^2-42782*d[2]^2*d[1]^3+15228*d[1]*d[2]^4+192*d[3]^5*d[2]^3*d[1]^5-192*d[3]^4*d[2]^7*d[1]^2+192*d[3]^4*d[2]^3*d[1]^6-768*d[3]^5*d[2]^5*d[1]^3-128*d[3]^6*d[2]^6*d[1]-768*d[3]^4*d[2]^4*d[1]^5-128*d[3]^3*d[2]^3*d[1]^7+23218*d[3]*d[2]^2*d[1]^4-1960*d[3]^4*d[2]^3*d[1]^2-1960*d[3]^3*d[2]^4*d[1]^2-10304*d[3]^2*d[2]^3*d[1]^4-4472*d[3]^4*d[2]^4*d[1]+13672*d[3]^2*d[2]^2*d[1]^5-3712*d[3]^3*d[2]*d[1]^5+25032*d[3]^2*d[2]^4*d[1]^3+25032*d[3]^4*d[2]^2*d[1]^3-24680*d[3]^2*d[2]^5*d[1]^2-2000*d[3]^4*d[2]*d[1]^4+14944*d[3]^3*d[2]^5*d[1]-2808*d[3]^5*d[2]^4-228813*d[3]^2*d[2]^2*d[1]^3+152019*d[3]^2*d[2]^3*d[1]^2+27896*d[3]^3*d[2]*d[1]^3-37420*d[3]^4*d[2]^2*d[1]-37420*d[3]^2*d[1]*d[2]^4+23218*d[3]^2*d[1]^4*d[2]-2808*d[3]^4*d[2]^5-216*d[3]^2*d[2]*d[1]^6-352*d[1]^5*d[2]^4+32*d[3]^5*d[2]^6+32*d[3]^6*d[2]^5-324*d[3]*d[2]*d[1]^5-10260*d[3]*d[1]*d[2]^5+25312*d[3]^2*d[1]-4356*d[1]^3-20304*d[3]^3-2130*d[3]^4*d[2]*d[1]^2-191849*d[3]^3*d[2]^3*d[1]+371384*d[3]^2*d[2]+14944*d[3]^5*d[2]^3*d[1]+4512*d[3]^5*d[2]*d[1]^3-24680*d[3]^5*d[2]^2*d[1]^2-10304*d[3]^3*d[2]^2*d[1]^4-3712*d[3]*d[2]^3*d[1]^5+4512*d[3]*d[2]^5*d[1]^3-2000*d[3]*d[1]^4*d[2]^4+146448*d[1]-330144*d[2]+25312*d[1]*d[2]^2-10260*d[3]^5*d[2]*d[1]-2130*d[3]*d[2]^4*d[1]^2+352*d[2]^5*d[1]^4+1296*d[3]^6*d[2]^2*d[1]+1296*d[3]^2*d[2]^6*d[1]+352*d[3]^5*d[1]^4+1776*d[3]^6*d[2]^3*d[1]^2+64*d[3]^5*d[2]^7*d[1]-448*d[3]^3*d[2]^6*d[1]^4-64*d[3]^7*d[2]^2*d[1]^4-96*d[3]*d[2]^6*d[1]^4+192*d[3]^3*d[2]^4*d[1]^6+192*d[3]^7*d[2]^3*d[1]^3+192*d[3]^4*d[2]^6*d[1]^3+192*d[3]^3*d[2]^7*d[1]^3+512*d[3]^5*d[2]^4*d[1]^4+96*d[3]*d[2]^4*d[1]^6-64*d[3]^2*d[2]^7*d[1]^4-330144*d[3]-2736*d[3]^4*d[2]^2*d[1]^5-1968*d[3]^4*d[2]^3*d[1]^4+2928*d[3]^3*d[2]^3*d[1]^5+199292*d[3]*d[1]^2+371384*d[3]*d[2]^2-144*d[3]^2*d[2]^2*d[1]^7-48*d[3]^5*d[2]^5*d[1]+64*d[3]^2*d[2]^4*d[1]^7+192*d[3]^6*d[2]^5*d[1]^2+64*d[3]^7*d[2]^5*d[1]+192*d[3]^6*d[2]^2*d[1]^5+64*d[3]^4*d[2]^2*d[1]^7+192*d[3]^3*d[2]^5*d[1]^5-216*d[3]*d[2]^2*d[1]^6+648*d[3]*d[2]^6*d[1]^2-281716*d[3]*d[2]*d[1]+27896*d[3]*d[2]^3*d[1]^3-4216*d[3]^4*d[1]^3+51062*d[3]^3*d[2]^4+51062*d[3]^4*d[2]^3+6184*d[3]^3*d[1]^4-1904*d[3]^6*d[2]^2*d[1]^3-1904*d[3]^2*d[2]^6*d[1]^3-2672*d[3]^3*d[2]^5*d[1]^3+368*d[3]^2*d[2]^3*d[1]^6-2672*d[3]^5*d[2]^3*d[1]^3+368*d[3]^3*d[2]^2*d[1]^6+192*d[3]^6*d[2]^4*d[1]-432*d[3]^3*d[2]^7*d[1]+192*d[3]^4*d[2]^6*d[1]-1296*d[3]^5*d[2]^4*d[1]^2+432*d[3]^7*d[2]^2*d[1]^2+5712*d[3]^4*d[2]^4*d[1]^3-170942*d[3]^2*d[2]*d[1]^2-6560*d[3]*d[2]*d[1]^3-15626*d[3]*d[2]^3*d[1]-170942*d[3]*d[2]^2*d[1]^2-254820*d[3]^3*d[2]^2-5890*d[3]^3*d[1]^2-254820*d[3]^2*d[2]^3-42782*d[3]^2*d[1]^3-2376*d[3]^5*d[1]^2-20304*d[2]^3+5724*d[3]^5*d[2]^2-2376*d[1]^2*d[2]^5+792*d[1]^5*d[2]^2+2484*d[3]*d[2]^4+1188*d[3]*d[1]^4+549796*d[3]^2*d[1]*d[2]^2+6184*d[2]^3*d[1]^4-4216*d[2]^4*d[1]^3+15228*d[3]^4*d[1]+2484*d[3]^4*d[2]-352*d[3]^4*d[1]^5+5724*d[3]^2*d[2]^5+792*d[3]^2*d[1]^5-216*d[3]^3*d[2]^6-216*d[3]^6*d[2]^3+192*d[3]^2*d[2]^6*d[1]^5+192*d[3]^5*d[2]^6*d[1]^2-192*d[3]^7*d[2]^4*d[1]^2-448*d[3]^6*d[2]^3*d[1]^4+512*d[3]^4*d[2]^5*d[1]^4-192*d[3]^5*d[2]^2*d[1]^6-192*d[3]^2*d[2]^5*d[1]^6+192*d[3]^6*d[2]^4*d[1]^3-15626*d[3]^3*d[2]*d[1]+152019*d[3]^3*d[2]^2*d[1]^2+1776*d[3]^3*d[2]^6*d[1]^2+96*d[3]^4*d[2]*d[1]^6-432*d[3]^7*d[2]^3*d[1]+432*d[3]^2*d[2]^7*d[1]^2-1296*d[3]^4*d[2]^5*d[1]^2+3984*d[3]^2*d[2]^5*d[1]^4+3984*d[3]^5*d[2]^2*d[1]^4-96*d[3]^6*d[2]*d[1]^4-2736*d[3]^2*d[2]^4*d[1]^5-1968*d[3]^3*d[2]^4*d[1]^4);
B[o,o,o]:=0;
B[o,o,otilde]:=0;
B[o,o,p]:=0;
B[o,o,q]:=736/59049*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[o,o,r]:=8608/59049*d[1]-8608/59049*d[2];
B[o,o,s]:=-46000/59049*d[1]+46000/59049*d[2];
B[o,o,y]:=368/59049*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[o,o,z]:=736/59049*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[o,otilde,otilde]:=0;
B[o,otilde,p]:=0;
B[o,otilde,q]:=0;
B[o,otilde,r]:=0;
B[o,otilde,s]:=0;
B[o,otilde,y]:=0;
B[o,otilde,z]:=0;
B[o,p,p]:=0;
B[o,p,q]:=0;
B[o,p,r]:=0;
B[o,p,s]:=0;
B[o,p,y]:=0;
B[o,p,z]:=0;
B[o,q,q]:=0;
B[o,q,r]:=-400/19683*d[3]*d[2]*d[1]+3200/59049*d[1]-2240/59049*d[2]-640/19683*d[3]+160/59049*d[3]^2*d[1]-160/59049*d[3]^2*d[2]+400/19683*d[3]*d[2]^2-400/19683*d[1]*d[2]^2+1360/59049*d[1]^2*d[2]-160/59049*d[1]^3;
B[o,q,s]:=0;
B[o,q,y]:=0;
B[o,q,z]:=0;
B[o,r,r]:=0;
B[o,r,s]:=5000/59049*d[3]*d[1]-5000/59049*d[3]*d[2]+20000/59049-5000/59049*d[1]^2+5000/59049*d[1]*d[2];
B[o,r,y]:=160/59049*d[3]^2*d[2]^2+160/59049*d[3]*d[2]^3+320/59049*d[3]^3*d[1]+160/19683*d[1]^2*d[2]^2+320/59049*d[3]^2*d[2]*d[1]-1720/59049*d[3]*d[1]+1120/19683+160/19683*d[3]*d[2]*d[1]^2-160/59049*d[1]*d[2]^3-160/19683*d[3]^2*d[1]^2+160/59049*d[1]^4+1280/59049*d[3]^2+5320/59049*d[1]*d[2]+440/59049*d[3]*d[2]-3400/59049*d[1]^2-320/59049*d[3]^3*d[2]-160/19683*d[2]*d[1]^3-640/19683*d[2]^2-640/59049*d[3]*d[1]*d[2]^2;
B[o,r,z]:=-1760/59049*d[1]^2-320/59049*d[3]^3*d[1]^3+80/2187*d[3]^3*d[1]+160/19683*d[3]*d[1]^3+320/59049*d[3]^2*d[1]^4+320/59049*d[3]^3*d[2]^3-7840/59049*d[3]*d[1]-80/2187*d[3]^3*d[2]-80/729*d[3]^2*d[1]^2+1760/59049*d[1]*d[2]+3280/19683*d[3]^2*d[2]*d[1]+4000/59049*d[3]*d[2]+320/2187*d[3]^2+640/19683+320/19683*d[1]^2*d[2]^2*d[3]^2-320/59049*d[3]^2*d[2]^3*d[1]+320/19683*d[3]^3*d[2]*d[1]^2-160/19683*d[3]*d[1]*d[2]^2-320/19683*d[3]^2*d[2]*d[1]^3-320/19683*d[3]^3*d[2]^2*d[1]-1120/19683*d[3]^2*d[2]^2;
B[o,s,s]:=0;
B[o,s,y]:=0;
B[o,s,z]:=0;
B[o,y,y]:=0;
B[o,y,z]:=0;
B[o,z,z]:=0;
B[otilde,otilde,otilde]:=0;
B[otilde,otilde,p]:=0;
B[otilde,otilde,q]:=64/59049*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[otilde,otilde,r]:=12992/59049*d[1]-12992/59049*d[2];
B[otilde,otilde,s]:=-4000/59049*d[1]+4000/59049*d[2];
B[otilde,otilde,y]:=32/59049*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[otilde,otilde,z]:=64/59049*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[otilde,p,p]:=0;
B[otilde,p,q]:=0;
B[otilde,p,r]:=0;
B[otilde,p,s]:=0;
B[otilde,p,y]:=0;
B[otilde,p,z]:=0;
B[otilde,q,q]:=0;
B[otilde,q,r]:=0;
B[otilde,q,s]:=0;
B[otilde,q,y]:=0;
B[otilde,q,z]:=0;
B[otilde,r,r]:=0;
B[otilde,r,s]:=0;
B[otilde,r,y]:=0;
B[otilde,r,z]:=0;
B[otilde,s,s]:=0;
B[otilde,s,y]:=0;
B[otilde,s,z]:=0;
B[otilde,y,y]:=0;
B[otilde,y,z]:=0;
B[otilde,z,z]:=0;
B[p,p,p]:=0;
B[p,p,q]:=-12800/59049*(d[1]-d[2])*(2*d[1]-15*d[3]+2*d[2]);
B[p,p,r]:=-140800/59049*d[1]+140800/59049*d[2];
B[p,p,s]:=697600/59049*d[1]-697600/59049*d[2];
B[p,p,y]:=-6400/59049*(d[1]-d[2])*(4*d[1]^2+4*d[3]*d[1]-8*d[1]*d[2]-37-8*d[3]^2+4*d[2]^2+4*d[3]*d[2]);
B[p,p,z]:=-12800/59049*(d[1]-d[2])*(4*d[3]^2*d[1]^2-8*d[3]^2*d[2]*d[1]+6*d[3]*d[1]-22-27*d[3]^2+4*d[3]^2*d[2]^2+6*d[3]*d[2]);
B[p,q,q]:=0;
B[p,q,r]:=0;
B[p,q,s]:=64000/59049*d[1]-44800/59049*d[2]-12800/19683*d[3]-8000/19683*d[3]*d[2]*d[1]+3200/59049*d[3]^2*d[1]-3200/59049*d[3]^2*d[2]+8000/19683*d[3]*d[2]^2-8000/19683*d[1]*d[2]^2-3200/59049*d[1]^3+27200/59049*d[1]^2*d[2];
B[p,q,y]:=0;
B[p,q,z]:=0;
B[p,r,r]:=0;
B[p,r,s]:=-17600/59049*d[1]^2+17600/59049*d[3]*d[1]-17600/59049*d[3]*d[2]+17600/59049*d[1]*d[2]+70400/59049;
B[p,r,y]:=0;
B[p,r,z]:=0;
B[p,s,s]:=0;
B[p,s,y]:=-3200/19683*d[2]*d[1]^3-68000/59049*d[1]^2-12800/19683*d[2]^2+25600/59049*d[3]^2-6400/59049*d[3]^3*d[2]-12800/59049*d[3]*d[1]*d[2]^2-34400/59049*d[3]*d[1]+8800/59049*d[3]*d[2]-3200/19683*d[3]^2*d[1]^2+106400/59049*d[1]*d[2]+3200/59049*d[3]^2*d[2]^2+6400/59049*d[3]^3*d[1]+3200/19683*d[1]^2*d[2]^2+3200/19683*d[3]*d[2]*d[1]^2+6400/59049*d[3]^2*d[2]*d[1]+3200/59049*d[1]^4-3200/59049*d[1]*d[2]^3+3200/59049*d[3]*d[2]^3+22400/19683;
B[p,s,z]:=-6400/59049*d[3]^2*d[2]^3*d[1]-6400/19683*d[3]^2*d[2]*d[1]^3-35200/59049*d[1]^2+6400/2187*d[3]^2+6400/19683*d[1]^2*d[2]^2*d[3]^2+6400/59049*d[3]^3*d[2]^3+6400/19683*d[3]^3*d[2]*d[1]^2-1600/2187*d[3]^3*d[2]-3200/19683*d[3]*d[1]*d[2]^2-156800/59049*d[3]*d[1]+80000/59049*d[3]*d[2]-1600/729*d[3]^2*d[1]^2+3200/19683*d[3]*d[1]^3+35200/59049*d[1]*d[2]-22400/19683*d[3]^2*d[2]^2+1600/2187*d[3]^3*d[1]-6400/19683*d[3]^3*d[2]^2*d[1]-6400/59049*d[3]^3*d[1]^3+65600/19683*d[3]^2*d[2]*d[1]+6400/59049*d[3]^2*d[1]^4+12800/19683;
B[p,y,y]:=0;
B[p,y,z]:=0;
B[p,z,z]:=0;
B[q,q,q]:=1/472392*(d[2]-d[3])*(d[1]-d[3])*(d[1]-d[2])*(60*d[1]^3-398*d[1]^2*d[2]-398*d[3]*d[1]^2+3539*d[3]*d[2]*d[1]-18144*d[1]-398*d[3]^2*d[1]-398*d[1]*d[2]^2+60*d[2]^3-398*d[3]*d[2]^2+60*d[3]^3-18144*d[3]-18144*d[2]-398*d[3]^2*d[2]);
B[q,q,r]:=11/472392*(d[1]-d[2])*(30*d[2]*d[1]^3-30*d[3]*d[1]^3+225*d[3]*d[2]*d[1]^2-1312*d[1]^2-229*d[1]^2*d[2]^2+4*d[3]^2*d[1]^2+1152*d[3]*d[1]+30*d[3]^3*d[1]+7488*d[1]*d[2]+30*d[1]*d[2]^3-285*d[3]^2*d[2]*d[1]+225*d[3]*d[1]*d[2]^2+416*d[3]^2-1312*d[2]^2+4096-30*d[3]*d[2]^3-4*d[3]^4+4*d[3]^2*d[2]^2+1152*d[3]*d[2]+30*d[3]^3*d[2]);
B[q,q,s]:=-125/944784*(d[1]-d[2])*(30*d[2]*d[1]^3-30*d[3]*d[1]^3+225*d[3]*d[2]*d[1]^2-1312*d[1]^2-229*d[1]^2*d[2]^2+4*d[3]^2*d[1]^2+1152*d[3]*d[1]+30*d[3]^3*d[1]+7488*d[1]*d[2]+30*d[1]*d[2]^3-285*d[3]^2*d[2]*d[1]+225*d[3]*d[1]*d[2]^2+416*d[3]^2-1312*d[2]^2+4096-30*d[3]*d[2]^3-4*d[3]^4+4*d[3]^2*d[2]^2+1152*d[3]*d[2]+30*d[3]^3*d[2]);
B[q,q,y]:=1/944784*(d[1]-d[2])*(4096+10902*d[3]*d[1]^3+85425*d[3]^2*d[2]*d[1]+5944*d[1]^2*d[2]^2*d[3]^2-3044*d[3]^3*d[2]^2*d[1]-3044*d[3]^3*d[2]*d[1]^2+1260*d[3]*d[2]*d[1]^4-632*d[3]^2*d[2]^3*d[1]-632*d[3]^2*d[2]*d[1]^3-1816*d[3]*d[2]^2*d[1]^3-1816*d[3]*d[2]^3*d[1]^2-54405*d[3]*d[2]*d[1]^2-54405*d[3]*d[1]*d[2]^2+34796*d[3]^2*d[1]^2-33024*d[3]*d[2]-33024*d[3]*d[1]+34796*d[3]^2*d[2]^2+2552*d[3]^4*d[2]*d[1]+1260*d[3]*d[1]*d[2]^4+67616*d[2]^2+67616*d[1]^2-4800*d[1]^4-4800*d[2]^4-44327*d[1]^2*d[2]^2-160768*d[1]*d[2]+376*d[3]^3*d[2]^3+10902*d[3]*d[2]^3-71968*d[3]^2+376*d[3]^3*d[1]^3-104*d[3]^2*d[1]^4-120*d[3]*d[1]^5-256*d[3]^5*d[1]-256*d[3]^5*d[2]+120*d[1]*d[2]^5-120*d[3]*d[2]^5+72*d[3]^4*d[1]^2+2072*d[2]^3*d[1]^3-38358*d[3]^3*d[1]+30090*d[1]*d[2]^3+2452*d[3]^4+120*d[2]*d[1]^5-1156*d[1]^4*d[2]^2+32*d[3]^6+72*d[3]^4*d[2]^2-104*d[3]^2*d[2]^4-1156*d[1]^2*d[2]^4+30090*d[2]*d[1]^3-38358*d[3]^3*d[2]);
B[q,q,z]:=1/472392*(d[1]-d[2])*(53248+660*d[3]*d[1]^3-15106*d[3]^2*d[2]*d[1]-43917*d[1]^2*d[2]^2*d[3]^2-17553*d[3]^3*d[2]^2*d[1]-17553*d[3]^3*d[2]*d[1]^2+180*d[3]*d[2]*d[1]^4+31560*d[3]^2*d[2]^3*d[1]+31560*d[3]^2*d[2]*d[1]^3-1194*d[3]*d[2]^2*d[1]^3-1194*d[3]*d[2]^3*d[1]^2-59382*d[3]*d[2]*d[1]^2-59382*d[3]*d[1]*d[2]^2+124360*d[3]^2*d[1]^2+37248*d[3]*d[2]+37248*d[3]*d[1]+124360*d[3]^2*d[2]^2+12663*d[3]^4*d[2]*d[1]+180*d[3]*d[1]*d[2]^4-960*d[2]^2-960*d[1]^2+2072*d[3]^2*d[2]^3*d[1]^3+2312*d[3]^4*d[2]^2*d[1]^2+1140*d[3]^3*d[2]^4*d[1]-1172*d[3]^4*d[2]^3*d[1]-1020*d[3]^3*d[2]^2*d[1]^3-1020*d[3]^3*d[2]^3*d[1]^2+5038*d[1]^2*d[2]^2-1172*d[3]^4*d[2]*d[1]^3+120*d[3]^2*d[2]*d[1]^5-1156*d[3]^2*d[2]^4*d[1]^2+1140*d[3]^3*d[2]*d[1]^4-1156*d[3]^2*d[1]^4*d[2]^2-33984*d[1]*d[2]+10626*d[3]^3*d[2]^3+660*d[3]*d[2]^3-120*d[3]^5*d[2]^2*d[1]+120*d[3]^2*d[2]^5*d[1]-120*d[3]^5*d[2]*d[1]^2-16*d[3]^6*d[2]^2-16*d[3]^6*d[1]^2-167616*d[3]^2+10626*d[3]^3*d[1]^3-4980*d[3]^2*d[1]^4-834*d[3]^5*d[1]-834*d[3]^5*d[2]-2232*d[3]^4*d[1]^2+120*d[3]^5*d[2]^3+120*d[3]^5*d[1]^3-120*d[3]^3*d[2]^5-120*d[3]^3*d[1]^5+16*d[3]^4*d[2]^4-126804*d[3]^3*d[1]+32*d[3]^6*d[2]*d[1]-660*d[1]*d[2]^3+23416*d[3]^4+108*d[3]^6-2232*d[3]^4*d[2]^2-4980*d[3]^2*d[2]^4+16*d[3]^4*d[1]^4-660*d[2]*d[1]^3-126804*d[3]^3*d[2]);
B[q,r,r]:=19/157464*(d[2]-d[3])*(2*d[1]*d[2]^2-2*d[3]*d[2]^2+19*d[3]*d[2]*d[1]+32*d[2]-17*d[1]^2*d[2]-2*d[3]^2*d[2]+15*d[1]^3-96*d[1]+2*d[3]^2*d[1]+32*d[3]-17*d[3]*d[1]^2);
B[q,r,s]:=-1375/944784*(d[2]-d[3])*(2*d[1]*d[2]^2-2*d[3]*d[2]^2+19*d[3]*d[2]*d[1]+32*d[2]-17*d[1]^2*d[2]-2*d[3]^2*d[2]+15*d[1]^3-96*d[1]+2*d[3]^2*d[1]+32*d[3]-17*d[3]*d[1]^2);
B[q,r,y]:=14707/314928*d[3]*d[1]^3+14509/314928*d[3]^2*d[2]*d[1]+187/39366*d[1]^2*d[2]^2*d[3]^2-209/78732*d[3]^3*d[2]^2*d[1]+11/39366*d[3]^3*d[2]*d[1]^2+55/26244*d[3]*d[2]*d[1]^4-11/39366*d[3]^2*d[2]^3*d[1]-88/19683*d[3]^2*d[2]*d[1]^3-187/78732*d[3]*d[2]^3*d[1]^2-836/19683*d[3]*d[2]*d[1]^2-517/34992*d[3]*d[1]*d[2]^2-40711/944784*d[3]^2*d[1]^2+2024/59049*d[3]*d[2]+638/6561*d[3]*d[1]+704/59049*d[3]^2*d[2]^2+187/118098*d[3]^4*d[2]*d[1]+253/236196*d[3]*d[1]*d[2]^4-374/6561*d[2]^2-14212/59049*d[1]^2+154/59049*d[1]^4+44/19683*d[2]^4+37543/944784*d[1]^2*d[2]^2+5830/59049*d[1]*d[2]+11/39366*d[3]^3*d[2]^3+2167/472392*d[3]*d[2]^3-4466/59049*d[3]^2+55/26244*d[3]^3*d[1]^3+11/118098*d[3]^2*d[1]^4-55/78732*d[3]*d[1]^5+11/59049*d[3]^5*d[1]-11/59049*d[3]^5*d[2]+11/118098*d[1]*d[2]^5-11/118098*d[3]*d[2]^5-11/6561*d[3]^4*d[1]^2+5632/19683+187/78732*d[2]^3*d[1]^3+2519/472392*d[3]^3*d[1]-9031/472392*d[1]*d[2]^3+176/59049*d[3]^4+55/78732*d[2]*d[1]^5-517/236196*d[1]^4*d[2]^2+11/118098*d[3]^4*d[2]^2-11/118098*d[3]^2*d[2]^4-77/78732*d[1]^2*d[2]^4-11/432*d[2]*d[1]^3-2717/157464*d[3]^3*d[2];
B[q,r,z]:=869/8748*d[3]*d[1]^3+83897/236196*d[3]^2*d[2]*d[1]+12265/157464*d[1]^2*d[2]^2*d[3]^2-451/52488*d[3]^3*d[2]^2*d[1]-616/19683*d[3]^3*d[2]*d[1]^2+55/26244*d[3]*d[2]*d[1]^4-4213/118098*d[3]^2*d[2]^3*d[1]-7799/157464*d[3]^2*d[2]*d[1]^3-11/39366*d[3]*d[2]^2*d[1]^3-55/26244*d[3]*d[2]^3*d[1]^2-176/2187*d[3]*d[2]*d[1]^2-8921/236196*d[3]*d[1]*d[2]^2-55913/236196*d[3]^2*d[1]^2+5104/59049*d[3]*d[2]+6776/59049*d[3]*d[1]-1012/19683*d[3]^2*d[2]^2+4499/157464*d[3]^4*d[2]*d[1]+11/39366*d[3]*d[1]*d[2]^4-88/6561*d[2]^2-20504/59049*d[1]^2+187/39366*d[3]^2*d[2]^3*d[1]^3+187/39366*d[3]^4*d[2]^2*d[1]^2+77/39366*d[3]^3*d[2]^4*d[1]-187/118098*d[3]^4*d[2]^3*d[1]+11/59049*d[3]^3*d[2]^2*d[1]^3-22/6561*d[3]^3*d[2]^3*d[1]^2+2057/236196*d[1]^2*d[2]^2-187/39366*d[3]^4*d[2]*d[1]^3+55/39366*d[3]^2*d[2]*d[1]^5-77/39366*d[3]^2*d[2]^4*d[1]^2+55/19683*d[3]^3*d[2]*d[1]^4-517/118098*d[3]^2*d[1]^4*d[2]^2-3520/59049*d[1]*d[2]+2057/236196*d[3]^3*d[2]^3+121/118098*d[3]*d[2]^3-11/19683*d[3]^5*d[2]^2*d[1]+11/59049*d[3]^2*d[2]^5*d[1]+11/19683*d[3]^5*d[2]*d[1]^2+1496/19683*d[3]^2+14729/472392*d[3]^3*d[1]^3+737/236196*d[3]^2*d[1]^4+11/8748*d[3]^5*d[1]-11/8748*d[3]^5*d[2]-1045/52488*d[3]^4*d[1]^2+5632/19683+11/59049*d[3]^5*d[2]^3-11/59049*d[3]^5*d[1]^3-11/59049*d[3]^3*d[2]^5-55/39366*d[3]^3*d[1]^5-143/118098*d[3]^3*d[1]-121/118098*d[1]*d[2]^3+44/2187*d[3]^4-341/39366*d[3]^4*d[2]^2+55/13122*d[3]^2*d[2]^4+187/118098*d[3]^4*d[1]^4-605/78732*d[2]*d[1]^3-8041/118098*d[3]^3*d[2];
B[q,s,s]:=9475/629856*(d[2]-d[3])*(2*d[1]*d[2]^2-2*d[3]*d[2]^2+19*d[3]*d[2]*d[1]+32*d[2]-17*d[1]^2*d[2]-2*d[3]^2*d[2]+15*d[1]^3-96*d[1]+2*d[3]^2*d[1]+32*d[3]-17*d[3]*d[1]^2);
B[q,s,y]:=-167125/629856*d[3]*d[1]^3-164875/629856*d[3]^2*d[2]*d[1]-2125/78732*d[1]^2*d[2]^2*d[3]^2+2375/157464*d[3]^3*d[2]^2*d[1]-125/78732*d[3]^3*d[2]*d[1]^2-625/52488*d[3]*d[2]*d[1]^4+125/78732*d[3]^2*d[2]^3*d[1]+500/19683*d[3]^2*d[2]*d[1]^3+2125/157464*d[3]*d[2]^3*d[1]^2+4750/19683*d[3]*d[2]*d[1]^2+5875/69984*d[3]*d[1]*d[2]^2+462625/1889568*d[3]^2*d[1]^2-11500/59049*d[3]*d[2]-3625/6561*d[3]*d[1]-4000/59049*d[3]^2*d[2]^2-2125/236196*d[3]^4*d[2]*d[1]-2875/472392*d[3]*d[1]*d[2]^4+2125/6561*d[2]^2+80750/59049*d[1]^2-875/59049*d[1]^4-250/19683*d[2]^4-426625/1889568*d[1]^2*d[2]^2-33125/59049*d[1]*d[2]-125/78732*d[3]^3*d[2]^3-24625/944784*d[3]*d[2]^3+25375/59049*d[3]^2-625/52488*d[3]^3*d[1]^3-125/236196*d[3]^2*d[1]^4+625/157464*d[3]*d[1]^5-125/118098*d[3]^5*d[1]+125/118098*d[3]^5*d[2]-125/236196*d[1]*d[2]^5+125/236196*d[3]*d[2]^5+125/13122*d[3]^4*d[1]^2-32000/19683-2125/157464*d[2]^3*d[1]^3-28625/944784*d[3]^3*d[1]+102625/944784*d[1]*d[2]^3-1000/59049*d[3]^4-625/157464*d[2]*d[1]^5+5875/472392*d[1]^4*d[2]^2-125/236196*d[3]^4*d[2]^2+125/236196*d[3]^2*d[2]^4+875/157464*d[1]^2*d[2]^4+125/864*d[2]*d[1]^3+30875/314928*d[3]^3*d[2];
B[q,s,z]:=-9875/17496*d[3]*d[1]^3-953375/472392*d[3]^2*d[2]*d[1]-139375/314928*d[1]^2*d[2]^2*d[3]^2+5125/104976*d[3]^3*d[2]^2*d[1]+3500/19683*d[3]^3*d[2]*d[1]^2-625/52488*d[3]*d[2]*d[1]^4+47875/236196*d[3]^2*d[2]^3*d[1]+88625/314928*d[3]^2*d[2]*d[1]^3+125/78732*d[3]*d[2]^2*d[1]^3+625/52488*d[3]*d[2]^3*d[1]^2+1000/2187*d[3]*d[2]*d[1]^2+101375/472392*d[3]*d[1]*d[2]^2+635375/472392*d[3]^2*d[1]^2-29000/59049*d[3]*d[2]-38500/59049*d[3]*d[1]+5750/19683*d[3]^2*d[2]^2-51125/314928*d[3]^4*d[2]*d[1]-125/78732*d[3]*d[1]*d[2]^4+500/6561*d[2]^2+116500/59049*d[1]^2-2125/78732*d[3]^2*d[2]^3*d[1]^3-2125/78732*d[3]^4*d[2]^2*d[1]^2-875/78732*d[3]^3*d[2]^4*d[1]+2125/236196*d[3]^4*d[2]^3*d[1]-125/118098*d[3]^3*d[2]^2*d[1]^3+125/6561*d[3]^3*d[2]^3*d[1]^2-23375/472392*d[1]^2*d[2]^2+2125/78732*d[3]^4*d[2]*d[1]^3-625/78732*d[3]^2*d[2]*d[1]^5+875/78732*d[3]^2*d[2]^4*d[1]^2-625/39366*d[3]^3*d[2]*d[1]^4+5875/236196*d[3]^2*d[1]^4*d[2]^2+20000/59049*d[1]*d[2]-23375/472392*d[3]^3*d[2]^3-1375/236196*d[3]*d[2]^3+125/39366*d[3]^5*d[2]^2*d[1]-125/118098*d[3]^2*d[2]^5*d[1]-125/39366*d[3]^5*d[2]*d[1]^2-8500/19683*d[3]^2-167375/944784*d[3]^3*d[1]^3-8375/472392*d[3]^2*d[1]^4-125/17496*d[3]^5*d[1]+125/17496*d[3]^5*d[2]+11875/104976*d[3]^4*d[1]^2-32000/19683-125/118098*d[3]^5*d[2]^3+125/118098*d[3]^5*d[1]^3+125/118098*d[3]^3*d[2]^5+625/78732*d[3]^3*d[1]^5+1625/236196*d[3]^3*d[1]+1375/236196*d[1]*d[2]^3-250/2187*d[3]^4+3875/78732*d[3]^4*d[2]^2-625/26244*d[3]^2*d[2]^4-2125/236196*d[3]^4*d[1]^4+6875/157464*d[2]*d[1]^3+91375/236196*d[3]^3*d[2];
B[q,y,y]:=1/1889568*(d[2]-d[3])*(-173897*d[1]^2*d[2]+47572*d[1]^4*d[2]-15660*d[1]^2*d[2]^3-15480*d[2]^2*d[1]^3+9512*d[1]*d[2]^4-24408*d[1]^5-2656*d[3]*d[2]^2*d[1]^4-1536*d[3]^5-64*d[1]*d[2]^6+6160*d[3]^2*d[2]^2*d[1]^3-3008*d[3]^2*d[2]^3*d[1]^2-896*d[3]^3*d[2]*d[1]^3-176*d[3]^4*d[2]^2*d[1]-176*d[3]^2*d[1]*d[2]^4-2656*d[3]^2*d[1]^4*d[2]+2528*d[3]*d[2]*d[1]^5-800*d[3]*d[1]*d[2]^5-25390*d[3]^2*d[1]+102295*d[1]^3+43328*d[3]^3+2272*d[3]^4*d[2]*d[1]^2+2080*d[3]^3*d[2]^3*d[1]-54066*d[3]^2*d[2]+434912*d[1]-240224*d[2]-25390*d[1]*d[2]^2-800*d[3]^5*d[2]*d[1]+2272*d[3]*d[2]^4*d[1]^2-512*d[2]*d[1]^6-240224*d[3]-173897*d[3]*d[1]^2-54066*d[3]*d[2]^2+424251*d[3]*d[2]*d[1]-896*d[3]*d[2]^3*d[1]^3-1936*d[3]^4*d[1]^3-160*d[3]^3*d[2]^4-160*d[3]^4*d[2]^3+1984*d[3]^3*d[1]^4+135240*d[3]^2*d[2]*d[1]^2-182520*d[3]*d[2]*d[1]^3-10748*d[3]*d[2]^3*d[1]+135240*d[3]*d[2]^2*d[1]^2+1064*d[3]^3*d[2]^2-15660*d[3]^3*d[1]^2+1064*d[3]^2*d[2]^3-15480*d[3]^2*d[1]^3+704*d[3]^5*d[1]^2-64*d[3]^6*d[1]+64*d[3]^6*d[2]+43328*d[2]^3+96*d[3]^5*d[2]^2+704*d[1]^2*d[2]^5-416*d[1]^5*d[2]^2+240*d[1]^7+472*d[3]*d[2]^4+47572*d[3]*d[1]^4-93944*d[3]^2*d[1]*d[2]^2+64*d[3]*d[2]^6-512*d[3]*d[1]^6+1984*d[2]^3*d[1]^4-1936*d[2]^4*d[1]^3-1536*d[2]^5+9512*d[3]^4*d[1]+472*d[3]^4*d[2]+96*d[3]^2*d[2]^5-416*d[3]^2*d[1]^5-10748*d[3]^3*d[2]*d[1]-3008*d[3]^3*d[2]^2*d[1]^2);
B[q,y,z]:=-2593/52488*d[3]*d[1]^3-109015/472392*d[3]^2*d[2]*d[1]-33271/314928*d[1]^2*d[2]^2*d[3]^2+124823/314928*d[3]^3*d[2]^2*d[1]-14659/39366*d[3]^3*d[2]*d[1]^2-1597/52488*d[3]*d[2]*d[1]^4-5171/26244*d[3]^2*d[2]^3*d[1]+292651/944784*d[3]^2*d[2]*d[1]^3-9403/78732*d[3]*d[2]^2*d[1]^3+19267/157464*d[3]*d[2]^3*d[1]^2+4408/19683*d[3]*d[2]*d[1]^2+124471/472392*d[3]*d[1]*d[2]^2-101657/472392*d[3]^2*d[1]^2-760/6561*d[3]*d[2]-9668/19683*d[3]*d[1]-2858/19683*d[3]^2*d[2]^2-82351/944784*d[3]^4*d[2]*d[1]-1091/236196*d[3]*d[1]*d[2]^4-6284/59049*d[2]^2+1996/6561*d[1]^2-380/6561*d[1]^4+32/6561*d[2]^4-35/2187*d[3]^2*d[2]^3*d[1]^3+979/78732*d[3]^4*d[2]^2*d[1]^2-1283/78732*d[3]^3*d[2]^4*d[1]-2327/118098*d[3]^4*d[2]^3*d[1]-12007/118098*d[3]^3*d[2]^2*d[1]^3+506/6561*d[3]^3*d[2]^3*d[1]^2-43399/472392*d[1]^2*d[2]^2+3221/78732*d[3]^4*d[2]*d[1]^3-526/19683*d[3]^2*d[2]*d[1]^5-1265/78732*d[3]^2*d[2]^4*d[1]^2+587/26244*d[3]^3*d[2]*d[1]^4+12179/236196*d[3]^2*d[1]^4*d[2]^2+12752/59049*d[1]*d[2]-3605/157464*d[3]^3*d[2]^3-19031/236196*d[3]*d[2]^3-1/243*d[3]^3*d[2]^3*d[1]^4+11/19683*d[3]^5*d[2]^3*d[1]^2-121/59049*d[3]^2*d[2]^5*d[1]^3+29/6561*d[3]^4*d[2]^3*d[1]^3-32/59049*d[3]^2*d[2]^2*d[1]^6+19/6561*d[3]^3*d[2]^2*d[1]^5-55/59049*d[3]^4*d[2]^2*d[1]^4-49/19683*d[3]^5*d[2]^2*d[1]^3+22/19683*d[3]^3*d[2]^5*d[1]^2+61/59049*d[3]^4*d[2]^5*d[1]-218/59049*d[3]^4*d[2]^4*d[1]^2-26/59049*d[3]^2*d[2]^3*d[1]^5+124/59049*d[3]^2*d[2]^4*d[1]^4+2/6561*d[3]^5*d[2]^4*d[1]+74/59049*d[3]^3*d[2]^4*d[1]^3-1/4374*d[3]*d[2]^4*d[1]^3+13/39366*d[3]*d[2]^2*d[1]^5+613/39366*d[3]^5*d[2]^2*d[1]+1079/118098*d[3]^2*d[2]^5*d[1]-337/8748*d[3]^5*d[2]*d[1]^2-103/39366*d[3]^6*d[2]^2-385/78732*d[3]^6*d[1]^2+3188/6561*d[3]^2-43253/314928*d[3]^3*d[1]^3+13997/472392*d[3]^2*d[1]^4-2/19683*d[3]^5*d[2]^5+655/39366*d[3]*d[1]^5-31871/472392*d[3]^5*d[1]+13871/472392*d[3]^5*d[2]+22/59049*d[1]*d[2]^5-22/59049*d[3]*d[2]^5+22691/104976*d[3]^4*d[1]^2+4/59049*d[3]^3*d[2]^7+2/59049*d[3]^7*d[2]^3-5/19683*d[3]^3*d[1]^7-2/59049*d[3]^7*d[1]^3+47/59049*d[3]^4*d[1]^6+7/19683*d[3]^6*d[1]^4-17/19683*d[3]^5*d[1]^5-256/2187+25/59049*d[3]^5*d[2]^3+5321/236196*d[3]^5*d[1]^3+265/118098*d[3]^3*d[2]^5+71/4374*d[3]^3*d[1]^5+2/59049*d[3]^6*d[2]^4-2/59049*d[3]^4*d[2]^6-2/19683*d[3]*d[1]*d[2]^6-1/2187*d[3]^6*d[2]^3*d[1]+23/19683*d[3]^6*d[2]^2*d[1]^2+17/6561*d[3]^5*d[2]*d[1]^4-65/59049*d[3]^6*d[2]*d[1]^3-14/19683*d[3]^3*d[2]^6*d[1]-5/19683*d[3]^3*d[2]*d[1]^6+5/19683*d[3]^2*d[2]*d[1]^7+55/13122*d[2]^3*d[1]^3+1/13122*d[3]^4*d[2]^4-10/6561*d[3]^2*d[2]^6-47/39366*d[3]*d[2]^3*d[1]^4+1/4374*d[3]^7*d[1]-1/4374*d[3]^7*d[2]-2/19683*d[3]^7*d[2]^2*d[1]-94/59049*d[3]^4*d[2]*d[1]^5+44/59049*d[3]^2*d[2]^6*d[1]^2+24289/236196*d[3]^3*d[1]+197/26244*d[3]^6*d[2]*d[1]+16/19683*d[3]*d[2]^5*d[1]^2+15575/236196*d[1]*d[2]^3-782/6561*d[3]^4-4/59049*d[3]^2*d[2]^7*d[1]+2/19683*d[3]^7*d[1]^2*d[2]-55/39366*d[2]*d[1]^5+11/59049*d[1]^4*d[2]^2+4/729*d[3]^6+5/13122*d[3]*d[2]*d[1]^6-5339/236196*d[3]^4*d[2]^2+9835/236196*d[3]^2*d[2]^4-1991/59049*d[3]^4*d[1]^4-5/13122*d[3]^2*d[1]^6-22/6561*d[1]^2*d[2]^4+371/157464*d[2]*d[1]^3+49511/236196*d[3]^3*d[2];
B[q,z,z]:=1/472392*(d[2]-d[3])*(180124*d[1]^2*d[2]-56700*d[1]^4*d[2]-17274*d[1]^2*d[2]^3-62424*d[3]^3*d[2]^3*d[1]^3+3090*d[2]^2*d[1]^3+1188*d[1]*d[2]^4-27742*d[3]*d[2]^2*d[1]^4+37884*d[3]^4*d[2]^3*d[1]^2+37884*d[3]^3*d[2]^4*d[1]^2+31320*d[3]^2*d[2]^3*d[1]^4-19872*d[3]^4*d[2]^4*d[1]-15864*d[3]^2*d[2]^2*d[1]^5-48*d[3]^3*d[2]*d[1]^5-20076*d[3]^2*d[2]^4*d[1]^3-20076*d[3]^4*d[2]^2*d[1]^3+4476*d[3]^2*d[2]^5*d[1]^2-360*d[3]^4*d[2]*d[1]^4-6948*d[3]^3*d[2]^5*d[1]+2424*d[3]^5*d[2]^4+208779*d[3]^2*d[2]^2*d[1]^3-198201*d[3]^2*d[2]^3*d[1]^2+2032*d[3]^3*d[2]*d[1]^3+59920*d[3]^4*d[2]^2*d[1]+59920*d[3]^2*d[1]*d[2]^4-27742*d[3]^2*d[1]^4*d[2]+2424*d[3]^4*d[2]^5+360*d[3]^2*d[2]*d[1]^6-32*d[3]^5*d[2]^6-32*d[3]^6*d[2]^5+14940*d[3]*d[2]*d[1]^5-324*d[3]*d[1]*d[2]^5+184136*d[3]^2*d[1]+4380*d[1]^3+15552*d[3]^3+3030*d[3]^4*d[2]*d[1]^2+172487*d[3]^3*d[2]^3*d[1]-206600*d[3]^2*d[2]-6948*d[3]^5*d[2]^3*d[1]+48*d[3]^5*d[2]*d[1]^3+4476*d[3]^5*d[2]^2*d[1]^2+31320*d[3]^3*d[2]^2*d[1]^4-48*d[3]*d[2]^3*d[1]^5+48*d[3]*d[2]^5*d[1]^3-360*d[3]*d[1]^4*d[2]^4+165120*d[1]-273024*d[2]+184136*d[1]*d[2]^2-324*d[3]^5*d[2]*d[1]+3030*d[3]*d[2]^4*d[1]^2-216*d[3]^6*d[2]^2*d[1]-216*d[3]^2*d[2]^6*d[1]-96*d[3]^6*d[2]^3*d[1]^2-273024*d[3]+816*d[3]^4*d[2]^2*d[1]^5-2544*d[3]^4*d[2]^3*d[1]^4+2352*d[3]^3*d[2]^3*d[1]^5+180124*d[3]*d[1]^2-206600*d[3]*d[2]^2+240*d[3]^2*d[2]^2*d[1]^7+432*d[3]^5*d[2]^5*d[1]+360*d[3]*d[2]^2*d[1]^6+256876*d[3]*d[2]*d[1]+2032*d[3]*d[2]^3*d[1]^3-176*d[3]^4*d[1]^3-31958*d[3]^3*d[2]^4-31958*d[3]^4*d[2]^3+1496*d[3]^3*d[1]^4+32*d[3]^6*d[2]^2*d[1]^3+32*d[3]^2*d[2]^6*d[1]^3+1040*d[3]^3*d[2]^5*d[1]^3-752*d[3]^2*d[2]^3*d[1]^6+1040*d[3]^5*d[2]^3*d[1]^3-752*d[3]^3*d[2]^2*d[1]^6+96*d[3]^6*d[2]^4*d[1]+96*d[3]^4*d[2]^6*d[1]-1104*d[3]^5*d[2]^4*d[1]^2+2736*d[3]^4*d[2]^4*d[1]^3+401154*d[3]^2*d[2]*d[1]^2-212496*d[3]*d[2]*d[1]^3-45138*d[3]*d[2]^3*d[1]+401154*d[3]*d[2]^2*d[1]^2+136140*d[3]^3*d[2]^2-17274*d[3]^3*d[1]^2+136140*d[3]^2*d[2]^3+3090*d[3]^2*d[1]^3+15552*d[2]^3-4860*d[3]^5*d[2]^2-1320*d[1]^5*d[2]^2-1188*d[3]*d[2]^4-56700*d[3]*d[1]^4-666816*d[3]^2*d[1]*d[2]^2+1496*d[2]^3*d[1]^4-176*d[2]^4*d[1]^3+1188*d[3]^4*d[1]-1188*d[3]^4*d[2]-4860*d[3]^2*d[2]^5-1320*d[3]^2*d[1]^5+216*d[3]^3*d[2]^6+216*d[3]^6*d[2]^3-45138*d[3]^3*d[2]*d[1]-198201*d[3]^3*d[2]^2*d[1]^2-96*d[3]^3*d[2]^6*d[1]^2-1104*d[3]^4*d[2]^5*d[1]^2-336*d[3]^2*d[2]^5*d[1]^4-336*d[3]^5*d[2]^2*d[1]^4+816*d[3]^2*d[2]^4*d[1]^5-2544*d[3]^3*d[2]^4*d[1]^4);
B[r,r,r]:=-1/1944*(d[2]-d[3])*(d[1]-d[3])*(d[1]-d[2]);
B[r,r,s]:=2375/314928*(d[2]-d[3])*(d[1]-d[3])*(d[1]-d[2]);
B[r,r,y]:=-19/314928*(d[1]-d[2])*(4*d[2]*d[1]^3-4*d[3]*d[1]^3-8*d[1]^2*d[2]^2+8*d[3]*d[2]*d[1]^2+32*d[1]^2+4*d[1]*d[2]^3+12*d[3]^3*d[1]-27*d[3]*d[1]-101*d[1]*d[2]-24*d[3]^2*d[2]*d[1]+8*d[3]*d[1]*d[2]^2-320+91*d[3]^2-8*d[3]^4-4*d[3]*d[2]^3+32*d[2]^2+12*d[3]^3*d[2]-27*d[3]*d[2]);
B[r,r,z]:=-19/157464*(d[1]-d[2])*(-4*d[3]^3*d[1]^3+4*d[3]^2*d[2]*d[1]^3-8*d[1]^2*d[2]^2*d[3]^2+6*d[3]*d[2]*d[1]^2+26*d[3]^2*d[1]^2+4*d[3]^3*d[2]*d[1]^2+4*d[3]^4*d[1]^2-103*d[3]^2*d[2]*d[1]-8*d[3]^4*d[2]*d[1]-74*d[3]*d[1]-22*d[1]*d[2]+33*d[3]^3*d[1]+4*d[3]^2*d[2]^3*d[1]+6*d[3]*d[1]*d[2]^2+4*d[3]^3*d[2]^2*d[1]+4*d[3]^4*d[2]^2-4*d[3]^3*d[2]^3-74*d[3]*d[2]-214*d[3]^2+64+26*d[3]^2*d[2]^2-27*d[3]^4+33*d[3]^3*d[2]);
B[r,s,s]:=-104225/629856*(d[2]-d[3])*(d[1]-d[3])*(d[1]-d[2]);
B[r,s,y]:=1375/1889568*(d[1]-d[2])*(4*d[2]*d[1]^3-4*d[3]*d[1]^3-8*d[1]^2*d[2]^2+8*d[3]*d[2]*d[1]^2+32*d[1]^2+4*d[1]*d[2]^3+12*d[3]^3*d[1]-27*d[3]*d[1]-101*d[1]*d[2]-24*d[3]^2*d[2]*d[1]+8*d[3]*d[1]*d[2]^2-320+91*d[3]^2-8*d[3]^4-4*d[3]*d[2]^3+32*d[2]^2+12*d[3]^3*d[2]-27*d[3]*d[2]);
B[r,s,z]:=1375/944784*(d[1]-d[2])*(-4*d[3]^3*d[1]^3+4*d[3]^2*d[2]*d[1]^3-8*d[1]^2*d[2]^2*d[3]^2+6*d[3]*d[2]*d[1]^2+26*d[3]^2*d[1]^2+4*d[3]^3*d[2]*d[1]^2+4*d[3]^4*d[1]^2-103*d[3]^2*d[2]*d[1]-8*d[3]^4*d[2]*d[1]-74*d[3]*d[1]-22*d[1]*d[2]+33*d[3]^3*d[1]+4*d[3]^2*d[2]^3*d[1]+6*d[3]*d[1]*d[2]^2+4*d[3]^3*d[2]^2*d[1]+4*d[3]^4*d[2]^2-4*d[3]^3*d[2]^3-74*d[3]*d[2]-214*d[3]^2+64+26*d[3]^2*d[2]^2-27*d[3]^4+33*d[3]^3*d[2]);
B[r,y,y]:=-11/1889568*(d[2]-d[3])*(24000-964*d[3]*d[1]^3+808*d[3]^2*d[2]*d[1]+368*d[1]^2*d[2]^2*d[3]^2-160*d[3]^3*d[2]^2*d[1]-64*d[3]^3*d[2]*d[1]^2+160*d[3]*d[2]*d[1]^4-160*d[3]^2*d[2]^3*d[1]-160*d[3]^2*d[2]*d[1]^3-160*d[3]*d[2]^2*d[1]^3-64*d[3]*d[2]^3*d[1]^2-1400*d[3]*d[2]*d[1]^2+808*d[3]*d[1]*d[2]^2+3072*d[3]^2*d[1]^2+10809*d[3]*d[2]+9543*d[3]*d[1]-2088*d[3]^2*d[2]^2+128*d[3]^4*d[2]*d[1]+128*d[3]*d[1]*d[2]^4-8032*d[2]^2-5639*d[1]^2-296*d[1]^4+256*d[2]^4+3072*d[1]^2*d[2]^2+9543*d[1]*d[2]+96*d[3]^3*d[2]^3+788*d[3]*d[2]^3-8032*d[3]^2+128*d[3]^3*d[1]^3-32*d[3]^2*d[1]^4-32*d[3]*d[1]^5+32*d[3]^5*d[1]-32*d[3]^5*d[2]+32*d[1]*d[2]^5-32*d[3]*d[2]^5-112*d[3]^4*d[1]^2+128*d[2]^3*d[1]^3+16*d[1]^6-2068*d[3]^3*d[1]-2068*d[1]*d[2]^3+256*d[3]^4-32*d[2]*d[1]^5-32*d[1]^4*d[2]^2-16*d[3]^4*d[2]^2-16*d[3]^2*d[2]^4-112*d[1]^2*d[2]^4-964*d[2]*d[1]^3+788*d[3]^3*d[2]);
B[r,y,z]:=6083/472392*d[1]^2*d[2]+121/118098*d[1]^4*d[2]-121/39366*d[1]^2*d[2]^3+55/19683*d[3]^3*d[2]^3*d[1]^3+11/19683*d[3]^6*d[2]*d[1]^2+121/59049*d[1]*d[2]^4-11/39366*d[3]*d[2]^2*d[1]^4-55/19683*d[3]^4*d[2]^3*d[1]^2-44/59049*d[3]^3*d[2]^4*d[1]^2+22/59049*d[3]^2*d[2]^3*d[1]^4+44/19683*d[3]^4*d[2]^4*d[1]+22/59049*d[3]^2*d[2]^2*d[1]^5+11/59049*d[3]^3*d[2]*d[1]^5-88/59049*d[3]^2*d[2]^4*d[1]^3+11/19683*d[3]^4*d[2]^2*d[1]^3+77/59049*d[3]^2*d[2]^5*d[1]^2+22/19683*d[3]^4*d[2]*d[1]^4-44/59049*d[3]^3*d[2]^5*d[1]+22/2187*d[3]^5+2453/236196*d[3]^2*d[2]^2*d[1]^3-473/13122*d[3]^2*d[2]^3*d[1]^2-2035/236196*d[3]^3*d[2]*d[1]^3-1661/78732*d[3]^4*d[2]^2*d[1]+5599/236196*d[3]^2*d[1]*d[2]^4+242/59049*d[3]^2*d[1]^4*d[2]-11/19683*d[3]^4*d[2]^5-11/59049*d[3]^2*d[2]*d[1]^6-11/39366*d[3]*d[2]*d[1]^5-11/19683*d[3]*d[1]*d[2]^5+83171/472392*d[3]^2*d[1]-220/19683*d[1]^3-1232/19683*d[3]^3-253/26244*d[3]^4*d[2]*d[1]^2+110/59049*d[3]^3*d[2]^3*d[1]-19811/472392*d[3]^2*d[2]-11/19683*d[3]^5*d[2]^3*d[1]-11/6561*d[3]^5*d[2]*d[1]^3+11/6561*d[3]^5*d[2]^2*d[1]^2-121/59049*d[3]^3*d[2]^2*d[1]^4+748/19683*d[1]+1100/19683*d[2]+10879/157464*d[1]*d[2]^2+1001/78732*d[3]^5*d[2]*d[1]+11/39366*d[3]*d[2]^4*d[1]^2-11/19683*d[3]^6*d[2]^2*d[1]-22/59049*d[3]^2*d[2]^6*d[1]+11/19683*d[3]^5*d[1]^4+9416/19683*d[3]-11/59049*d[3]^6*d[1]^3-64691/472392*d[3]*d[1]^2-134189/472392*d[3]*d[2]^2-88/59049*d[3]*d[2]*d[1]+11/13122*d[3]*d[2]^3*d[1]^3+902/59049*d[3]^4*d[1]^3-2849/236196*d[3]^3*d[2]^4+913/59049*d[3]^4*d[2]^3-979/118098*d[3]^3*d[1]^4+11/59049*d[3]^3*d[1]^6-3421/314928*d[3]^2*d[2]*d[1]^2+187/17496*d[3]*d[2]*d[1]^3-2717/52488*d[3]*d[2]^3*d[1]+275/6561*d[3]*d[2]^2*d[1]^2-17149/314928*d[3]^3*d[2]^2+8327/104976*d[3]^3*d[1]^2+20075/157464*d[3]^2*d[2]^3-4147/157464*d[3]^2*d[1]^3-671/78732*d[3]^5*d[1]^2+11/8748*d[3]^6*d[1]-11/8748*d[3]^6*d[2]-352/59049*d[2]^3-55/13122*d[3]^5*d[2]^2+407/59049*d[3]*d[2]^4+671/118098*d[3]*d[1]^4-47795/314928*d[3]^2*d[1]*d[2]^2-57541/944784*d[3]^4*d[1]+5797/944784*d[3]^4*d[2]-11/19683*d[3]^4*d[1]^5-143/59049*d[3]^2*d[2]^5+11/39366*d[3]^2*d[1]^5+22/59049*d[3]^3*d[2]^6+11/59049*d[3]^6*d[2]^3+11/162*d[3]^3*d[2]*d[1]+1067/39366*d[3]^3*d[2]^2*d[1]^2;
B[r,z,z]:=-11/472392*(d[2]-d[3])*(6528+828*d[3]*d[1]^3+9714*d[3]^2*d[2]*d[1]+8877*d[1]^2*d[2]^2*d[3]^2-7001*d[3]^3*d[2]^2*d[1]+852*d[3]^3*d[2]*d[1]^2-540*d[3]*d[2]*d[1]^4-7001*d[3]^2*d[2]^3*d[1]-858*d[3]^2*d[2]*d[1]^3-858*d[3]*d[2]^2*d[1]^3+852*d[3]*d[2]^3*d[1]^2+3744*d[3]*d[2]*d[1]^2+9714*d[3]*d[1]*d[2]^2-42*d[3]^2*d[1]^2+868*d[3]*d[2]-11428*d[3]*d[1]-13032*d[3]^2*d[2]^2+162*d[3]^4*d[2]*d[1]+162*d[3]*d[1]*d[2]^4+1728*d[2]^2-1244*d[1]^2+1272*d[3]^2*d[2]^3*d[1]^3-660*d[3]^4*d[2]^2*d[1]^2+1020*d[3]^3*d[2]^4*d[1]+1020*d[3]^4*d[2]^3*d[1]+1272*d[3]^3*d[2]^2*d[1]^3-2184*d[3]^3*d[2]^3*d[1]^2-42*d[1]^2*d[2]^2-24*d[3]^4*d[2]*d[1]^3+24*d[3]^2*d[2]*d[1]^5-660*d[3]^2*d[2]^4*d[1]^2-744*d[3]^2*d[1]^4*d[2]^2-11428*d[1]*d[2]+3949*d[3]^3*d[2]^3-1998*d[3]*d[2]^3+144*d[3]^3*d[2]^3*d[1]^4+48*d[3]^5*d[2]^3*d[1]^2-16*d[3]^2*d[2]^5*d[1]^3-144*d[3]^4*d[2]^3*d[1]^3+16*d[3]^2*d[2]^2*d[1]^6-48*d[3]^3*d[2]^2*d[1]^5+48*d[3]^4*d[2]^2*d[1]^4-16*d[3]^5*d[2]^2*d[1]^3+48*d[3]^3*d[2]^5*d[1]^2-48*d[3]^4*d[2]^5*d[1]+144*d[3]^4*d[2]^4*d[1]^2-48*d[3]^2*d[2]^3*d[1]^5+48*d[3]^2*d[2]^4*d[1]^4-48*d[3]^5*d[2]^4*d[1]-144*d[3]^3*d[2]^4*d[1]^3-24*d[3]*d[2]^4*d[1]^3+24*d[3]*d[2]^2*d[1]^5+108*d[3]^5*d[2]^2*d[1]+108*d[3]^2*d[2]^5*d[1]+1728*d[3]^2+88*d[3]^3*d[1]^3-88*d[3]^2*d[1]^4+16*d[3]^5*d[2]^5-108*d[3]^5*d[2]^3-108*d[3]^3*d[2]^5+88*d[2]^3*d[1]^3-336*d[3]^4*d[2]^4-594*d[3]^3*d[1]-594*d[1]*d[2]^3-88*d[1]^4*d[2]^2+702*d[3]^4*d[2]^2+702*d[3]^2*d[2]^4+828*d[2]*d[1]^3-1998*d[3]^3*d[2]);
B[s,s,s]:=219775/139968*(d[2]-d[3])*(d[1]-d[3])*(d[1]-d[2]);
B[s,s,y]:=-9475/1259712*(d[1]-d[2])*(4*d[2]*d[1]^3-4*d[3]*d[1]^3-8*d[1]^2*d[2]^2+8*d[3]*d[2]*d[1]^2+32*d[1]^2+4*d[1]*d[2]^3+12*d[3]^3*d[1]-27*d[3]*d[1]-101*d[1]*d[2]-24*d[3]^2*d[2]*d[1]+8*d[3]*d[1]*d[2]^2-320+91*d[3]^2-8*d[3]^4-4*d[3]*d[2]^3+32*d[2]^2+12*d[3]^3*d[2]-27*d[3]*d[2]);
B[s,s,z]:=-9475/629856*(d[1]-d[2])*(-4*d[3]^3*d[1]^3+4*d[3]^2*d[2]*d[1]^3-8*d[1]^2*d[2]^2*d[3]^2+6*d[3]*d[2]*d[1]^2+26*d[3]^2*d[1]^2+4*d[3]^3*d[2]*d[1]^2+4*d[3]^4*d[1]^2-103*d[3]^2*d[2]*d[1]-8*d[3]^4*d[2]*d[1]-74*d[3]*d[1]-22*d[1]*d[2]+33*d[3]^3*d[1]+4*d[3]^2*d[2]^3*d[1]+6*d[3]*d[1]*d[2]^2+4*d[3]^3*d[2]^2*d[1]+4*d[3]^4*d[2]^2-4*d[3]^3*d[2]^3-74*d[3]*d[2]-214*d[3]^2+64+26*d[3]^2*d[2]^2-27*d[3]^4+33*d[3]^3*d[2]);
B[s,y,y]:=125/3779136*(d[2]-d[3])*(24000-964*d[3]*d[1]^3+808*d[3]^2*d[2]*d[1]+368*d[1]^2*d[2]^2*d[3]^2-160*d[3]^3*d[2]^2*d[1]-64*d[3]^3*d[2]*d[1]^2+160*d[3]*d[2]*d[1]^4-160*d[3]^2*d[2]^3*d[1]-160*d[3]^2*d[2]*d[1]^3-160*d[3]*d[2]^2*d[1]^3-64*d[3]*d[2]^3*d[1]^2-1400*d[3]*d[2]*d[1]^2+808*d[3]*d[1]*d[2]^2+3072*d[3]^2*d[1]^2+10809*d[3]*d[2]+9543*d[3]*d[1]-2088*d[3]^2*d[2]^2+128*d[3]^4*d[2]*d[1]+128*d[3]*d[1]*d[2]^4-8032*d[2]^2-5639*d[1]^2-296*d[1]^4+256*d[2]^4+3072*d[1]^2*d[2]^2+9543*d[1]*d[2]+96*d[3]^3*d[2]^3+788*d[3]*d[2]^3-8032*d[3]^2+128*d[3]^3*d[1]^3-32*d[3]^2*d[1]^4-32*d[3]*d[1]^5+32*d[3]^5*d[1]-32*d[3]^5*d[2]+32*d[1]*d[2]^5-32*d[3]*d[2]^5-112*d[3]^4*d[1]^2+128*d[2]^3*d[1]^3+16*d[1]^6-2068*d[3]^3*d[1]-2068*d[1]*d[2]^3+256*d[3]^4-32*d[2]*d[1]^5-32*d[1]^4*d[2]^2-16*d[3]^4*d[2]^2-16*d[3]^2*d[2]^4-112*d[1]^2*d[2]^4-964*d[2]*d[1]^3+788*d[3]^3*d[2]);
B[s,y,z]:=-69125/944784*d[1]^2*d[2]-1375/236196*d[1]^4*d[2]+1375/78732*d[1]^2*d[2]^3-625/39366*d[3]^3*d[2]^3*d[1]^3-125/39366*d[3]^6*d[2]*d[1]^2-1375/118098*d[1]*d[2]^4+125/78732*d[3]*d[2]^2*d[1]^4+625/39366*d[3]^4*d[2]^3*d[1]^2+250/59049*d[3]^3*d[2]^4*d[1]^2-125/59049*d[3]^2*d[2]^3*d[1]^4-250/19683*d[3]^4*d[2]^4*d[1]-125/59049*d[3]^2*d[2]^2*d[1]^5-125/118098*d[3]^3*d[2]*d[1]^5+500/59049*d[3]^2*d[2]^4*d[1]^3-125/39366*d[3]^4*d[2]^2*d[1]^3-875/118098*d[3]^2*d[2]^5*d[1]^2-125/19683*d[3]^4*d[2]*d[1]^4+250/59049*d[3]^3*d[2]^5*d[1]-125/2187*d[3]^5-27875/472392*d[3]^2*d[2]^2*d[1]^3+5375/26244*d[3]^2*d[2]^3*d[1]^2+23125/472392*d[3]^3*d[2]*d[1]^3+18875/157464*d[3]^4*d[2]^2*d[1]-63625/472392*d[3]^2*d[1]*d[2]^4-1375/59049*d[3]^2*d[1]^4*d[2]+125/39366*d[3]^4*d[2]^5+125/118098*d[3]^2*d[2]*d[1]^6+125/78732*d[3]*d[2]*d[1]^5+125/39366*d[3]*d[1]*d[2]^5-945125/944784*d[3]^2*d[1]+1250/19683*d[1]^3+7000/19683*d[3]^3+2875/52488*d[3]^4*d[2]*d[1]^2-625/59049*d[3]^3*d[2]^3*d[1]+225125/944784*d[3]^2*d[2]+125/39366*d[3]^5*d[2]^3*d[1]+125/13122*d[3]^5*d[2]*d[1]^3-125/13122*d[3]^5*d[2]^2*d[1]^2+1375/118098*d[3]^3*d[2]^2*d[1]^4-4250/19683*d[1]-6250/19683*d[2]-123625/314928*d[1]*d[2]^2-11375/157464*d[3]^5*d[2]*d[1]-125/78732*d[3]*d[2]^4*d[1]^2+125/39366*d[3]^6*d[2]^2*d[1]+125/59049*d[3]^2*d[2]^6*d[1]-125/39366*d[3]^5*d[1]^4-53500/19683*d[3]+125/118098*d[3]^6*d[1]^3+735125/944784*d[3]*d[1]^2+1524875/944784*d[3]*d[2]^2+500/59049*d[3]*d[2]*d[1]-125/26244*d[3]*d[2]^3*d[1]^3-5125/59049*d[3]^4*d[1]^3+32375/472392*d[3]^3*d[2]^4-10375/118098*d[3]^4*d[2]^3+11125/236196*d[3]^3*d[1]^4-125/118098*d[3]^3*d[1]^6+38875/629856*d[3]^2*d[2]*d[1]^2-2125/34992*d[3]*d[2]*d[1]^3+30875/104976*d[3]*d[2]^3*d[1]-3125/13122*d[3]*d[2]^2*d[1]^2+194875/629856*d[3]^3*d[2]^2-94625/209952*d[3]^3*d[1]^2-228125/314928*d[3]^2*d[2]^3+47125/314928*d[3]^2*d[1]^3+7625/157464*d[3]^5*d[1]^2-125/17496*d[3]^6*d[1]+125/17496*d[3]^6*d[2]+2000/59049*d[2]^3+625/26244*d[3]^5*d[2]^2-4625/118098*d[3]*d[2]^4-7625/236196*d[3]*d[1]^4+543125/629856*d[3]^2*d[1]*d[2]^2+653875/1889568*d[3]^4*d[1]-65875/1889568*d[3]^4*d[2]+125/39366*d[3]^4*d[1]^5+1625/118098*d[3]^2*d[2]^5-125/78732*d[3]^2*d[1]^5-125/59049*d[3]^3*d[2]^6-125/118098*d[3]^6*d[2]^3-125/324*d[3]^3*d[2]*d[1]-12125/78732*d[3]^3*d[2]^2*d[1]^2;
B[s,z,z]:=125/944784*(d[2]-d[3])*(6528+828*d[3]*d[1]^3+9714*d[3]^2*d[2]*d[1]+8877*d[1]^2*d[2]^2*d[3]^2-7001*d[3]^3*d[2]^2*d[1]+852*d[3]^3*d[2]*d[1]^2-540*d[3]*d[2]*d[1]^4-7001*d[3]^2*d[2]^3*d[1]-858*d[3]^2*d[2]*d[1]^3-858*d[3]*d[2]^2*d[1]^3+852*d[3]*d[2]^3*d[1]^2+3744*d[3]*d[2]*d[1]^2+9714*d[3]*d[1]*d[2]^2-42*d[3]^2*d[1]^2+868*d[3]*d[2]-11428*d[3]*d[1]-13032*d[3]^2*d[2]^2+162*d[3]^4*d[2]*d[1]+162*d[3]*d[1]*d[2]^4+1728*d[2]^2-1244*d[1]^2+1272*d[3]^2*d[2]^3*d[1]^3-660*d[3]^4*d[2]^2*d[1]^2+1020*d[3]^3*d[2]^4*d[1]+1020*d[3]^4*d[2]^3*d[1]+1272*d[3]^3*d[2]^2*d[1]^3-2184*d[3]^3*d[2]^3*d[1]^2-42*d[1]^2*d[2]^2-24*d[3]^4*d[2]*d[1]^3+24*d[3]^2*d[2]*d[1]^5-660*d[3]^2*d[2]^4*d[1]^2-744*d[3]^2*d[1]^4*d[2]^2-11428*d[1]*d[2]+3949*d[3]^3*d[2]^3-1998*d[3]*d[2]^3+144*d[3]^3*d[2]^3*d[1]^4+48*d[3]^5*d[2]^3*d[1]^2-16*d[3]^2*d[2]^5*d[1]^3-144*d[3]^4*d[2]^3*d[1]^3+16*d[3]^2*d[2]^2*d[1]^6-48*d[3]^3*d[2]^2*d[1]^5+48*d[3]^4*d[2]^2*d[1]^4-16*d[3]^5*d[2]^2*d[1]^3+48*d[3]^3*d[2]^5*d[1]^2-48*d[3]^4*d[2]^5*d[1]+144*d[3]^4*d[2]^4*d[1]^2-48*d[3]^2*d[2]^3*d[1]^5+48*d[3]^2*d[2]^4*d[1]^4-48*d[3]^5*d[2]^4*d[1]-144*d[3]^3*d[2]^4*d[1]^3-24*d[3]*d[2]^4*d[1]^3+24*d[3]*d[2]^2*d[1]^5+108*d[3]^5*d[2]^2*d[1]+108*d[3]^2*d[2]^5*d[1]+1728*d[3]^2+88*d[3]^3*d[1]^3-88*d[3]^2*d[1]^4+16*d[3]^5*d[2]^5-108*d[3]^5*d[2]^3-108*d[3]^3*d[2]^5+88*d[2]^3*d[1]^3-336*d[3]^4*d[2]^4-594*d[3]^3*d[1]-594*d[1]*d[2]^3-88*d[1]^4*d[2]^2+702*d[3]^4*d[2]^2+702*d[3]^2*d[2]^4+828*d[2]*d[1]^3-1998*d[3]^3*d[2]);
B[y,y,y]:=1/3779136*(d[2]-d[3])*(d[1]-d[3])*(d[1]-d[2])*(665213+7920*d[3]*d[1]^3-7920*d[3]^2*d[2]*d[1]+2688*d[1]^2*d[2]^2*d[3]^2-960*d[3]^3*d[2]^2*d[1]-960*d[3]^3*d[2]*d[1]^2+1152*d[3]*d[2]*d[1]^4-960*d[3]^2*d[2]^3*d[1]-960*d[3]^2*d[2]*d[1]^3-960*d[3]*d[2]^2*d[1]^3-960*d[3]*d[2]^3*d[1]^2-7920*d[3]*d[2]*d[1]^2-7920*d[3]*d[1]*d[2]^2-70144*d[3]*d[2]-70144*d[3]*d[1]+1152*d[3]^4*d[2]*d[1]+1152*d[3]*d[1]*d[2]^4+53504*d[2]^2+53504*d[1]^2-7920*d[1]^4-7920*d[2]^4-70144*d[1]*d[2]+896*d[3]^3*d[2]^3+7920*d[3]*d[2]^3+53504*d[3]^2+896*d[3]^3*d[1]^3-384*d[3]^2*d[1]^4-192*d[3]*d[1]^5-192*d[3]^5*d[1]-192*d[3]^5*d[2]-192*d[1]*d[2]^5-192*d[3]*d[2]^5-384*d[3]^4*d[1]^2+896*d[2]^3*d[1]^3+128*d[1]^6+7920*d[3]^3*d[1]+128*d[2]^6+7920*d[1]*d[2]^3-7920*d[3]^4-192*d[2]*d[1]^5-384*d[1]^4*d[2]^2+128*d[3]^6-384*d[3]^4*d[2]^2-384*d[3]^2*d[2]^4-384*d[1]^2*d[2]^4+7920*d[2]*d[1]^3+7920*d[3]^3*d[2]);
B[y,y,z]:=1/1889568*(d[1]-d[2])*(146496+112136*d[3]*d[1]^3+318879*d[3]^2*d[2]*d[1]+83280*d[1]^2*d[2]^2*d[3]^2-143132*d[3]^3*d[2]^2*d[1]-143132*d[3]^3*d[2]*d[1]^2+4232*d[3]*d[2]*d[1]^4+55872*d[3]^2*d[2]^3*d[1]+55872*d[3]^2*d[2]*d[1]^3-328*d[3]*d[2]^2*d[1]^3-328*d[3]*d[2]^3*d[1]^2+77786*d[3]*d[2]*d[1]^2+77786*d[3]*d[1]*d[2]^2-181098*d[3]^2*d[1]^2-967174*d[3]*d[2]-967174*d[3]*d[1]-181098*d[3]^2*d[2]^2+51984*d[3]^4*d[2]*d[1]+4232*d[3]*d[1]*d[2]^4+30912*d[2]^2+30912*d[1]^2+7680*d[1]^4+7680*d[2]^4+960*d[3]^2*d[2]^3*d[1]^3+23184*d[3]^4*d[2]^2*d[1]^2+6752*d[3]^3*d[2]^4*d[1]+15840*d[3]^4*d[2]^3*d[1]-18192*d[3]^3*d[2]^2*d[1]^3-18192*d[3]^3*d[2]^3*d[1]^2-170864*d[1]^2*d[2]^2+15840*d[3]^4*d[2]*d[1]^3-8560*d[3]^2*d[2]*d[1]^5+8272*d[3]^2*d[2]^4*d[1]^2+6752*d[3]^3*d[2]*d[1]^4+8272*d[3]^2*d[1]^4*d[2]^2+519398*d[1]*d[2]-139704*d[3]^3*d[2]^3+112136*d[3]*d[2]^3-1152*d[3]^3*d[2]^3*d[1]^4-1152*d[3]^5*d[2]^3*d[1]^2-384*d[3]^2*d[2]^5*d[1]^3+3456*d[3]^4*d[2]^3*d[1]^3-192*d[3]^2*d[2]^2*d[1]^6+1536*d[3]^3*d[2]^2*d[1]^5-1536*d[3]^4*d[2]^2*d[1]^4-1152*d[3]^5*d[2]^2*d[1]^3+1536*d[3]^3*d[2]^5*d[1]^2-640*d[3]^4*d[2]^5*d[1]-1536*d[3]^4*d[2]^4*d[1]^2-384*d[3]^2*d[2]^3*d[1]^5+896*d[3]^2*d[2]^4*d[1]^4+1664*d[3]^5*d[2]^4*d[1]-1152*d[3]^3*d[2]^4*d[1]^3-480*d[3]*d[2]^4*d[1]^3+288*d[3]*d[2]^2*d[1]^5-21744*d[3]^5*d[2]^2*d[1]-8560*d[3]^2*d[2]^5*d[1]-21744*d[3]^5*d[2]*d[1]^2-4096*d[3]^6*d[2]^2-4096*d[3]^6*d[1]^2+1063270*d[3]^2-139704*d[3]^3*d[1]^3+6872*d[3]^2*d[1]^4-512*d[3]^5*d[2]^5-3904*d[3]*d[1]^5-75644*d[3]^5*d[1]-75644*d[3]^5*d[2]-704*d[1]*d[2]^5-3904*d[3]*d[2]^5+227316*d[3]^4*d[1]^2-128*d[3]^3*d[2]^7+128*d[3]^7*d[2]^3-128*d[3]^3*d[1]^7+128*d[3]^7*d[1]^3+448*d[3]^4*d[1]^6+128*d[3]^6*d[1]^4-512*d[3]^5*d[1]^5+20304*d[3]^5*d[2]^3+20304*d[3]^5*d[1]^3+11344*d[3]^3*d[2]^5+11344*d[3]^3*d[1]^5+128*d[3]^6*d[2]^4+448*d[3]^4*d[2]^6+192*d[3]*d[1]*d[2]^6-896*d[3]^6*d[2]^3*d[1]-64*d[3]^8*d[1]^2+1536*d[3]^6*d[2]^2*d[1]^2+1664*d[3]^5*d[2]*d[1]^4-896*d[3]^6*d[2]*d[1]^3-256*d[3]^3*d[2]^6*d[1]-256*d[3]^3*d[2]*d[1]^6+128*d[3]^2*d[2]*d[1]^7+2112*d[2]^3*d[1]^3-26832*d[3]^4*d[2]^4-192*d[3]^2*d[2]^6-480*d[3]*d[2]^3*d[1]^4-960*d[3]^7*d[1]-960*d[3]^7*d[2]-64*d[3]^8*d[2]^2-128*d[3]^7*d[2]^2*d[1]-640*d[3]^4*d[2]*d[1]^5-192*d[3]^2*d[2]^6*d[1]^2+432*d[3]^8-12081*d[3]^3*d[1]+11552*d[3]^6*d[2]*d[1]+288*d[3]*d[2]^5*d[1]^2+128*d[1]*d[3]^8*d[2]-14408*d[1]*d[2]^3-103469*d[3]^4+128*d[3]^2*d[2]^7*d[1]-128*d[3]^7*d[1]^2*d[2]-704*d[2]*d[1]^5-352*d[1]^4*d[2]^2+1576*d[3]^6+192*d[3]*d[2]*d[1]^6+227316*d[3]^4*d[2]^2+6872*d[3]^2*d[2]^4-26832*d[3]^4*d[1]^4-192*d[3]^2*d[1]^6-352*d[1]^2*d[2]^4-14408*d[2]*d[1]^3-12081*d[3]^3*d[2]);
B[y,z,z]:=1/944784*(d[2]-d[3])*(-109440-161796*d[3]*d[1]^3+4954*d[3]^2*d[2]*d[1]-229887*d[1]^2*d[2]^2*d[3]^2+9739*d[3]^3*d[2]^2*d[1]-19356*d[3]^3*d[2]*d[1]^2+87828*d[3]*d[2]*d[1]^4+9739*d[3]^2*d[2]^3*d[1]+9894*d[3]^2*d[2]*d[1]^3+9894*d[3]*d[2]^2*d[1]^3-19356*d[3]*d[2]^3*d[1]^2-197760*d[3]*d[2]*d[1]^2+4954*d[3]*d[1]*d[2]^2+476142*d[3]^2*d[1]^2+1286260*d[3]*d[2]-488884*d[3]*d[1]-2728*d[3]^2*d[2]^2+55434*d[3]^4*d[2]*d[1]+55434*d[3]*d[1]*d[2]^4-9792*d[2]^2+330292*d[1]^2-9952*d[1]^4-25920*d[2]^4-202940*d[3]^2*d[2]^3*d[1]^3+82772*d[3]^4*d[2]^2*d[1]^2-74028*d[3]^3*d[2]^4*d[1]-74028*d[3]^4*d[2]^3*d[1]-202940*d[3]^3*d[2]^2*d[1]^3+250704*d[3]^3*d[2]^3*d[1]^2+476142*d[1]^2*d[2]^2+1904*d[3]^4*d[2]*d[1]^3+8824*d[3]^2*d[2]*d[1]^5+82772*d[3]^2*d[2]^4*d[1]^2-4008*d[3]^3*d[2]*d[1]^4+123536*d[3]^2*d[1]^4*d[2]^2-488884*d[1]*d[2]+236977*d[3]^3*d[2]^3-216406*d[3]*d[2]^3-62064*d[3]^3*d[2]^3*d[1]^4-9360*d[3]^5*d[2]^3*d[1]^2+3776*d[3]^2*d[2]^5*d[1]^3+43968*d[3]^4*d[2]^3*d[1]^3-11696*d[3]^2*d[2]^2*d[1]^6+26832*d[3]^3*d[2]^2*d[1]^5-19344*d[3]^4*d[2]^2*d[1]^4+3776*d[3]^5*d[2]^2*d[1]^3-9360*d[3]^3*d[2]^5*d[1]^2+3648*d[3]^4*d[2]^5*d[1]-26928*d[3]^4*d[2]^4*d[1]^2+26832*d[3]^2*d[2]^3*d[1]^5-19344*d[3]^2*d[2]^4*d[1]^4+3648*d[3]^5*d[2]^4*d[1]+43968*d[3]^3*d[2]^4*d[1]^3+1904*d[3]*d[2]^4*d[1]^3+8824*d[3]*d[2]^2*d[1]^5+12056*d[3]^5*d[2]^2*d[1]+12056*d[3]^2*d[2]^5*d[1]-6360*d[3]^5*d[2]*d[1]^2+648*d[3]^6*d[2]^2-9792*d[3]^2-29216*d[3]^3*d[1]^3-13048*d[3]^2*d[1]^4+1840*d[3]^5*d[2]^5+6624*d[3]*d[1]^5+2376*d[3]^5*d[1]+13176*d[3]^5*d[2]+2376*d[1]*d[2]^5+13176*d[3]*d[2]^5+10992*d[3]^4*d[1]^2+432*d[3]^3*d[2]^7+432*d[3]^7*d[2]^3-15712*d[3]^5*d[2]^3-352*d[3]^5*d[1]^3-15712*d[3]^3*d[2]^5+1056*d[3]^3*d[1]^5-1056*d[3]^6*d[2]^4-1056*d[3]^4*d[2]^6-648*d[3]*d[1]*d[2]^6+288*d[3]^6*d[2]^3*d[1]+672*d[3]^6*d[2]^2*d[1]^2+96*d[3]^5*d[2]*d[1]^4+96*d[3]^6*d[2]*d[1]^3+288*d[3]^3*d[2]^6*d[1]-96*d[3]^3*d[2]*d[1]^6+192*d[3]^2*d[2]*d[1]^7+1056*d[1]^5*d[2]^3-29216*d[2]^3*d[1]^3+25064*d[3]^4*d[2]^4-128*d[3]^6*d[2]^2*d[1]^4+512*d[3]^2*d[2]^4*d[1]^6-128*d[3]^2*d[2]^6*d[1]^4+256*d[3]^3*d[2]^6*d[1]^3+3072*d[1]^4*d[3]^4*d[2]^4+1280*d[1]^2*d[3]^5*d[2]^5-2112*d[3]^3*d[2]^4*d[1]^5-1664*d[3]^4*d[2]^5*d[1]^3+832*d[3]^3*d[2]^5*d[1]^4+832*d[3]^5*d[2]^3*d[1]^4-128*d[3]^2*d[2]^5*d[1]^5+512*d[3]^4*d[2]^2*d[1]^6-352*d[2]^5*d[1]^3+648*d[3]^2*d[2]^6+96*d[3]*d[1]^4*d[2]^5-1664*d[3]^5*d[2]^4*d[1]^3+1664*d[1]^6*d[3]^3*d[2]^3-96*d[3]*d[2]^3*d[1]^6-192*d[3]^7*d[2]^3*d[1]^2+192*d[3]^7*d[2]^4*d[1]-256*d[3]^6*d[2]^5*d[1]+64*d[3]^7*d[2]^2*d[1]^3+192*d[3]*d[1]^7*d[2]^2+128*d[3]^2*d[1]^8*d[2]^2-448*d[3]^2*d[2]^3*d[1]^7-4008*d[3]*d[2]^3*d[1]^4+192*d[3]^4*d[2]^7*d[1]-432*d[3]^7*d[2]^2*d[1]-288*d[3]^4*d[2]*d[1]^5+672*d[3]^2*d[2]^6*d[1]^2-26954*d[3]^3*d[1]-448*d[3]^3*d[2]^2*d[1]^7-288*d[3]*d[2]^4*d[1]^5-128*d[3]^5*d[2]^2*d[1]^5-2112*d[3]^4*d[2]^3*d[1]^5+256*d[3]^6*d[2]^3*d[1]^3+128*d[3]^6*d[2]^6-648*d[3]^6*d[2]*d[1]-6360*d[3]*d[2]^5*d[1]^2-192*d[3]^3*d[2]^7*d[1]^2+96*d[3]*d[2]^6*d[1]^3+64*d[3]^2*d[2]^7*d[1]^3-256*d[3]^5*d[2]^6*d[1]-26954*d[1]*d[2]^3-25920*d[3]^4-432*d[3]^2*d[2]^7*d[1]-64*d[3]^5*d[2]^7-64*d[3]^7*d[2]^5+6624*d[2]*d[1]^5-704*d[2]^2*d[1]^6-13048*d[1]^4*d[2]^2-4320*d[3]*d[2]*d[1]^6-94074*d[3]^4*d[2]^2-94074*d[3]^2*d[2]^4-704*d[3]^2*d[1]^6+10992*d[1]^2*d[2]^4-161796*d[2]*d[1]^3-216406*d[3]^3*d[2]);
B[z,z,z]:=-1/472392*(d[2]-d[3])*(d[1]-d[2])*(d[1]-d[3])*(-404632-22356*d[3]*d[1]^3-351344*d[3]^2*d[2]*d[1]-300231*d[1]^2*d[2]^2*d[3]^2+80130*d[3]^3*d[2]^2*d[1]+80130*d[3]^3*d[2]*d[1]^2+14580*d[3]*d[2]*d[1]^4+80130*d[3]^2*d[2]^3*d[1]+80130*d[3]^2*d[2]*d[1]^3+80130*d[3]*d[2]^2*d[1]^3+80130*d[3]*d[2]^3*d[1]^2-351344*d[3]*d[2]*d[1]^2-351344*d[3]*d[1]*d[2]^2-97630*d[3]^2*d[1]^2+592176*d[3]*d[2]+592176*d[3]*d[1]-97630*d[3]^2*d[2]^2+14580*d[3]^4*d[2]*d[1]+14580*d[3]*d[1]*d[2]^4+33588*d[2]^2+33588*d[1]^2-7560*d[3]^2*d[2]^3*d[1]^3+22344*d[3]^4*d[2]^2*d[1]^2-6568*d[3]^3*d[2]^4*d[1]-6568*d[3]^4*d[2]^3*d[1]-7560*d[3]^3*d[2]^2*d[1]^3-7560*d[3]^3*d[2]^3*d[1]^2-97630*d[1]^2*d[2]^2-6568*d[3]^4*d[2]*d[1]^3-648*d[3]^2*d[2]*d[1]^5+22344*d[3]^2*d[2]^4*d[1]^2-6568*d[3]^3*d[2]*d[1]^4+22344*d[3]^2*d[1]^4*d[2]^2+592176*d[1]*d[2]+10464*d[3]^3*d[2]^3-22356*d[3]*d[2]^3+576*d[3]^3*d[2]^3*d[1]^4+864*d[3]^5*d[2]^3*d[1]^2+864*d[3]^2*d[2]^5*d[1]^3+576*d[3]^4*d[2]^3*d[1]^3-432*d[3]^2*d[2]^2*d[1]^6+864*d[3]^3*d[2]^2*d[1]^5-2064*d[3]^4*d[2]^2*d[1]^4+864*d[3]^5*d[2]^2*d[1]^3+864*d[3]^3*d[2]^5*d[1]^2+96*d[3]^4*d[2]^5*d[1]-2064*d[3]^4*d[2]^4*d[1]^2+864*d[3]^2*d[2]^3*d[1]^5-2064*d[3]^2*d[2]^4*d[1]^4+96*d[3]^5*d[2]^4*d[1]+576*d[3]^3*d[2]^4*d[1]^3-6568*d[3]*d[2]^4*d[1]^3-648*d[3]*d[2]^2*d[1]^5-648*d[3]^5*d[2]^2*d[1]-648*d[3]^2*d[2]^5*d[1]-648*d[3]^5*d[2]*d[1]^2+33588*d[3]^2+10464*d[3]^3*d[1]^3+2376*d[3]^2*d[1]^4+2376*d[3]^4*d[1]^2-432*d[3]^6*d[2]^2*d[1]^2+96*d[3]^5*d[2]*d[1]^4+10464*d[2]^3*d[1]^3-352*d[3]^4*d[2]^4+64*d[3]^6*d[2]^2*d[1]^4+64*d[3]^2*d[2]^4*d[1]^6+64*d[3]^2*d[2]^6*d[1]^4-128*d[3]^3*d[2]^6*d[1]^3-384*d[1]^4*d[3]^4*d[2]^4-128*d[1]^2*d[3]^5*d[2]^5+128*d[3]^3*d[2]^4*d[1]^5+128*d[3]^4*d[2]^5*d[1]^3+128*d[3]^3*d[2]^5*d[1]^4+128*d[3]^5*d[2]^3*d[1]^4-128*d[3]^2*d[2]^5*d[1]^5+64*d[3]^4*d[2]^2*d[1]^6+96*d[3]*d[1]^4*d[2]^5+128*d[3]^5*d[2]^4*d[1]^3-128*d[1]^6*d[3]^3*d[2]^3-6568*d[3]*d[2]^3*d[1]^4+96*d[3]^4*d[2]*d[1]^5-432*d[3]^2*d[2]^6*d[1]^2-22356*d[3]^3*d[1]+96*d[3]*d[2]^4*d[1]^5-128*d[3]^5*d[2]^2*d[1]^5+128*d[3]^4*d[2]^3*d[1]^5-128*d[3]^6*d[2]^3*d[1]^3-648*d[3]*d[2]^5*d[1]^2-22356*d[1]*d[2]^3-352*d[2]^4*d[1]^4+2376*d[1]^4*d[2]^2+64*d[3]^4*d[2]^6*d[1]^2+64*d[3]^6*d[2]^4*d[1]^2+2376*d[3]^4*d[2]^2+2376*d[3]^2*d[2]^4-352*d[3]^4*d[1]^4+2376*d[1]^2*d[2]^4-22356*d[2]*d[1]^3-22356*d[3]^3*d[2]);

